Symbol Alphabets from Tensor Diagrams

We propose to use tensor diagrams and the Fomin-Pylyavskyy conjectures to explore the connection between symbol alphabets of $n$-particle amplitudes in planar $\mathcal{N}=4$ Yang-Mills theory and certain polytopes associated to the Grassmannian G(4, $n$). We show how to assign a web (a planar tensor diagram) to each facet of these polytopes. Webs with no inner loops are associated to cluster variables (rational symbol letters). For webs with a single inner loop we propose and explicitly evaluate an associated web series that contains information about algebraic symbol letters. In this manner we reproduce the results of previous analyses of $n \le 8$, and find that the polytope $\mathcal{C}^\dagger(4,9)$ encodes all rational letters, and all square roots of the algebraic letters, of known nine-particle amplitudes.

==> anc/g35.txt <==
(*   This is the file for the web invariants corresponding to the facets of the polytope C(3,5), with the same facets as C^{\dagger}(3,5)    *)
(*   There are 5 elements in all, including 5 facets, corresponding to 5 non-elliptic 5-point sl3 arborizable webs.                          *)
(*                                                                                                                                           *)
(*   Each element contains three entries: (G,S,W) where:                                                                                     *)
(*      G is the normal vector pointing INWARD to the facet;                                                                                 *)
(*      S is the explicit formula for the facet written in genalized Mandelstam variables;                                                   *)
(*      W is the corresponding web invariant through X_L map in the text.                                                                    *)

A0={{{1,0},s[1,3,4]+s[2,3,4]+s[3,4,5],p[1,2,4]},
{{0,1},s[2,3,4],p[1,3,4]},
{{-1,1},s[1,4,5]+s[2,3,4]+s[2,3,5]+s[2,4,5]+s[3,4,5],p[1,3,5]},
{{-1,0},s[1,4,5]+s[2,4,5]+s[3,4,5],p[2,3,5]},
{{0,-1},s[3,4,5],p[2,4,5]}};


==> anc/g36.txt <==
(*   This is the file for the web invariants corresponding to the facets of the polytope C(3,6), with the same facets as C^{\dagger}(3,6)    *)
(*   There are 16 elements in all, including 16 facets, corresponding to 16 non-elliptic 6-point sl3 arborizable webs.                       *)
(*                                                                                                                                           *)
(*   Each element contains three entries: (G,S,W) where:                                                                                     *)
(*      G is the normal vector pointing INWARD to the facet;                                                                                 *)
(*      S is the explicit formula for the facet written in genalized Mandelstam variables;                                                   *)
(*      W is the corresponding web invariant through X_L map in the text.                                                                    *)

A0={{{1,0,0,0},s[1,3,4]+s[2,3,4]+s[3,4,5]+s[3,4,6],p[1,2,4]},
{{0,0,1,0},s[1,3,4]+s[1,3,5]+s[1,4,5]+s[2,3,4]+s[2,3,5]+s[2,4,5]+2*s[3,4,5]+s[3,4,6]+s[3,5,6]+s[4,5,6],p[1,2,5]},
{{0,1,0,0},s[2,3,4],p[1,3,4]},
{{-1,1,1,0},s[1,4,5]+s[2,3,4]+s[2,3,5]+s[2,4,5]+s[3,4,5]+s[4,5,6],p[1,3,5]},
{{-1,1,0,0},s[1,4,5]+s[1,4,6]+s[1,5,6]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,4,5]+s[2,4,6]+s[2,5,6]+s[3,4,5]+s[3,4,6]+s[3,5,6]+2*s[4,5,6],p[1,3,6]},
{{0,0,0,1},s[2,3,4]+s[2,3,5]+s[2,4,5]+s[3,4,5],p[1,4,5]},
{{0,0,-1,1},s[1,5,6]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,4,5]+s[2,4,6]+s[2,5,6]+s[3,4,5]+s[3,4,6]+s[3,5,6]+s[4,5,6],p[1,4,6]},
{{-1,0,1,0},s[1,4,5]+s[2,4,5]+s[3,4,5]+s[4,5,6],p[2,3,5]},
{{-1,0,0,0},s[1,4,5]+s[1,4,6]+s[1,5,6]+s[2,4,5]+s[2,4,6]+s[2,5,6]+s[3,4,5]+s[3,4,6]+s[3,5,6]+2*s[4,5,6],p[2,3,6]},
{{0,-1,0,1},s[3,4,5],p[2,4,5]},
{{0,-1,-1,1},s[1,5,6]+s[2,5,6]+s[3,4,5]+s[3,4,6]+s[3,5,6]+s[4,5,6],p[2,4,6]},
{{0,-1,0,0},s[3,4,5]+s[3,4,6]+s[3,5,6]+s[4,5,6],p[2,5,6]},
{{0,0,-1,0},s[1,5,6]+s[2,5,6]+s[3,5,6]+s[4,5,6],p[3,4,6]},
{{0,0,0,-1},s[4,5,6],p[3,5,6]},
{{1,0,0,-1},s[1,3,4]+s[2,3,4]+s[3,4,5]+s[3,4,6]+s[3,5,6]+s[4,5,6],p[1,2,4]*p[3,5,6]-p[1,2,3]*p[4,5,6]},
{{-1,0,0,1},s[1,4,5]+s[1,4,6]+s[1,5,6]+s[2,3,4]+s[2,3,5]+s[2,3,6]+2*s[2,4,5]+s[2,4,6]+s[2,5,6]+2*s[3,4,5]+s[3,4,6]+s[3,5,6]+2*s[4,5,6],-(p[1,5,6]*p[2,3,4])+p[1,4,6]*p[2,3,5]}};


==> anc/g37.txt <==
(*   This is the file for the web invariants corresponding to the facets of the polytope C(3,7), with the same facets as C^{\dagger}(3,7)    *)
(*   There are 42 elements in all, including 42 facets, corresponding to 42 non-elliptic 7-point sl3 arborizable webs.                       *)
(*                                                                                                                                           *)
(*   Each element contains three entries: (G,S,W) where:                                                                                     *)
(*      G is the normal vector pointing INWARD to the facet;                                                                                 *)
(*      S is the explicit formula for the facet written in genalized Mandelstam variables;                                                   *)
(*      W is the corresponding web invariant through X_L map in the text.                                                                    *)
(*                                                                                                                                           *)

A0={{{1,0,0,0,0,0},s[1,3,4]+s[2,3,4]+s[3,4,5]+s[3,4,6]+s[3,4,7],p[1,2,4]},
{{-1,0,1,0,0,0},s[1,4,5]+s[2,4,5]+s[3,4,5]+s[4,5,6]+s[4,5,7],p[2,3,5]},
{{0,0,-1,0,1,0},s[1,5,6]+s[2,5,6]+s[3,5,6]+s[4,5,6]+s[5,6,7],p[3,4,6]},
{{0,0,0,0,-1,0},s[1,6,7]+s[2,6,7]+s[3,6,7]+s[4,6,7]+s[5,6,7],p[4,5,7]},
{{0,0,0,0,0,1},s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,4,5]+s[2,4,6]+s[2,5,6]+s[3,4,5]+s[3,4,6]+s[3,5,6]+s[4,5,6],p[1,5,6]},
{{0,-1,0,0,0,0},s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,5,6]+s[3,5,7]+s[3,6,7]+s[4,5,6]+s[4,5,7]+s[4,6,7]+s[5,6,7],p[2,6,7]},
{{-1,1,0,0,0,0},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,5,6]+s[1,5,7]+s[1,6,7]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,5,6]+s[2,5,7]+s[2,6,7]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,5,6]+s[3,5,7]+s[3,6,7]+2*s[4,5,6]+2*s[4,5,7]+2*s[4,6,7]+2*s[5,6,7],p[1,3,7]},
{{0,0,1,0,0,0},s[1,3,4]+s[1,3,5]+s[1,4,5]+s[2,3,4]+s[2,3,5]+s[2,4,5]+2*s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,5,6]+s[3,5,7]+s[4,5,6]+s[4,5,7],p[1,2,5]},
{{-1,0,0,0,1,0},s[1,4,5]+s[1,4,6]+s[1,5,6]+s[2,4,5]+s[2,4,6]+s[2,5,6]+s[3,4,5]+s[3,4,6]+s[3,5,6]+2*s[4,5,6]+s[4,5,7]+s[4,6,7]+s[5,6,7],p[2,3,6]},
{{0,0,-1,0,0,0},s[1,5,6]+s[1,5,7]+s[1,6,7]+s[2,5,6]+s[2,5,7]+s[2,6,7]+s[3,5,6]+s[3,5,7]+s[3,6,7]+s[4,5,6]+s[4,5,7]+s[4,6,7]+2*s[5,6,7],p[3,4,7]},
{{0,0,0,1,0,0},s[2,3,4]+s[2,3,5]+s[2,4,5]+s[3,4,5],p[1,4,5]},
{{0,-1,0,0,0,1},s[3,4,5]+s[3,4,6]+s[3,5,6]+s[4,5,6],p[2,5,6]},
{{0,0,0,-1,0,0},s[4,5,6]+s[4,5,7]+s[4,6,7]+s[5,6,7],p[3,6,7]},
{{0,0,-1,1,0,0},s[1,5,6]+s[1,5,7]+s[1,6,7]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,5,6]+s[2,5,7]+s[2,6,7]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,5,6]+s[3,5,7]+s[3,6,7]+s[4,5,6]+s[4,5,7]+s[4,6,7]+2*s[5,6,7],p[1,4,7]},
{{0,0,0,0,1,0},s[1,3,4]+s[1,3,5]+s[1,3,6]+s[1,4,5]+s[1,4,6]+s[1,5,6]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,4,5]+s[2,4,6]+s[2,5,6]+2*s[3,4,5]+2*s[3,4,6]+s[3,4,7]+2*s[3,5,6]+s[3,5,7]+s[3,6,7]+2*s[4,5,6]+s[4,5,7]+s[4,6,7]+s[5,6,7],p[1,2,6]},
{{-1,0,0,0,0,0},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,5,6]+s[1,5,7]+s[1,6,7]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,5,6]+s[2,5,7]+s[2,6,7]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,5,6]+s[3,5,7]+s[3,6,7]+2*s[4,5,6]+2*s[4,5,7]+2*s[4,6,7]+2*s[5,6,7],p[2,3,7]},
{{0,1,0,0,0,0},s[2,3,4],p[1,3,4]},
{{0,-1,0,1,0,0},s[3,4,5],p[2,4,5]},
{{0,0,0,-1,0,1},s[4,5,6],p[3,5,6]},
{{0,0,0,0,0,-1},s[5,6,7],p[4,6,7]},
{{0,0,0,0,-1,1},s[1,6,7]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,5,6]+s[2,5,7]+s[2,6,7]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,5,6]+s[3,5,7]+s[3,6,7]+s[4,5,6]+s[4,5,7]+s[4,6,7]+s[5,6,7],p[1,5,7]},
{{-1,1,1,0,0,0},s[1,4,5]+s[2,3,4]+s[2,3,5]+s[2,4,5]+s[3,4,5]+s[4,5,6]+s[4,5,7],p[1,3,5]},
{{0,-1,-1,1,1,0},s[1,5,6]+s[2,5,6]+s[3,4,5]+s[3,4,6]+s[3,5,6]+s[4,5,6]+s[5,6,7],p[2,4,6]},
{{0,0,0,-1,-1,1},s[1,6,7]+s[2,6,7]+s[3,6,7]+s[4,5,6]+s[4,5,7]+s[4,6,7]+s[5,6,7],p[3,5,7]},
{{0,0,-1,1,1,0},s[1,5,6]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,4,5]+s[2,4,6]+s[2,5,6]+s[3,4,5]+s[3,4,6]+s[3,5,6]+s[4,5,6]+s[5,6,7],p[1,4,6]},
{{0,-1,0,0,-1,1},s[1,6,7]+s[2,6,7]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,5,6]+s[3,5,7]+s[3,6,7]+s[4,5,6]+s[4,5,7]+s[4,6,7]+s[5,6,7],p[2,5,7]},
{{-1,1,0,0,1,0},s[1,4,5]+s[1,4,6]+s[1,5,6]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,4,5]+s[2,4,6]+s[2,5,6]+s[3,4,5]+s[3,4,6]+s[3,5,6]+2*s[4,5,6]+s[4,5,7]+s[4,6,7]+s[5,6,7],p[1,3,6]},
{{0,-1,-1,1,0,0},s[1,5,6]+s[1,5,7]+s[1,6,7]+s[2,5,6]+s[2,5,7]+s[2,6,7]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,5,6]+s[3,5,7]+s[3,6,7]+s[4,5,6]+s[4,5,7]+s[4,6,7]+2*s[5,6,7],p[2,4,7]},
{{1,0,0,-1,0,1},s[1,3,4]+s[2,3,4]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,5,6]+s[4,5,6],p[1,2,4]*p[3,5,6]-p[1,2,3]*p[4,5,6]},
{{-1,0,1,0,0,-1},s[1,4,5]+s[2,4,5]+s[3,4,5]+s[4,5,6]+s[4,5,7]+s[4,6,7]+s[5,6,7],p[2,3,5]*p[4,6,7]-p[2,3,4]*p[5,6,7]},
{{0,0,-1,0,0,1},s[1,5,6]+s[1,5,7]+s[1,6,7]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,4,5]+s[2,4,6]+s[2,4,7]+2*s[2,5,6]+s[2,5,7]+s[2,6,7]+s[3,4,5]+s[3,4,6]+s[3,4,7]+2*s[3,5,6]+s[3,5,7]+s[3,6,7]+2*s[4,5,6]+s[4,5,7]+s[4,6,7]+2*s[5,6,7],-(p[1,6,7]*p[3,4,5])+p[1,5,7]*p[3,4,6]},
{{0,0,1,0,0,-1},s[1,3,4]+s[1,3,5]+s[1,4,5]+s[2,3,4]+s[2,3,5]+s[2,4,5]+2*s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,5,6]+s[3,5,7]+s[3,6,7]+s[4,5,6]+s[4,5,7]+s[4,6,7]+s[5,6,7],-(p[1,2,7]*p[4,5,6])+p[1,2,6]*p[4,5,7]},
{{-1,0,0,0,0,1},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,5,6]+s[1,5,7]+s[1,6,7]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+2*s[2,4,5]+2*s[2,4,6]+s[2,4,7]+2*s[2,5,6]+s[2,5,7]+s[2,6,7]+2*s[3,4,5]+2*s[3,4,6]+s[3,4,7]+2*s[3,5,6]+s[3,5,7]+s[3,6,7]+3*s[4,5,6]+2*s[4,5,7]+2*s[4,6,7]+2*s[5,6,7],p[1,5,6]*p[2,3,7]-p[1,2,3]*p[5,6,7]},
{{1,0,0,-1,0,0},s[1,3,4]+s[2,3,4]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,5,6]+s[3,5,7]+s[3,6,7]+s[4,5,6]+s[4,5,7]+s[4,6,7]+s[5,6,7],-(p[1,6,7]*p[2,3,4])+p[1,3,4]*p[2,6,7]},
{{-1,0,0,1,0,0},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,5,6]+s[1,5,7]+s[1,6,7]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+2*s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,5,6]+s[2,5,7]+s[2,6,7]+2*s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,5,6]+s[3,5,7]+s[3,6,7]+2*s[4,5,6]+2*s[4,5,7]+2*s[4,6,7]+2*s[5,6,7],p[1,3,7]*p[2,4,5]-p[1,2,7]*p[3,4,5]},
{{1,0,0,-1,-1,1},s[1,3,4]+s[1,6,7]+s[2,3,4]+s[2,6,7]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,5,6]+s[3,5,7]+s[3,6,7]+s[4,5,6]+s[4,5,7]+s[4,6,7]+s[5,6,7],p[1,2,4]*p[3,5,7]-p[1,2,3]*p[4,5,7]},
{{-1,0,0,1,1,0},s[1,4,5]+s[1,4,6]+s[1,5,6]+s[2,3,4]+s[2,3,5]+s[2,3,6]+2*s[2,4,5]+s[2,4,6]+s[2,5,6]+2*s[3,4,5]+s[3,4,6]+s[3,5,6]+2*s[4,5,6]+s[4,5,7]+s[4,6,7]+s[5,6,7],-(p[1,5,6]*p[2,3,4])+p[1,4,6]*p[2,3,5]},
{{0,-1,-1,0,0,1},s[1,5,6]+s[1,5,7]+s[1,6,7]+s[2,5,6]+s[2,5,7]+s[2,6,7]+s[3,4,5]+s[3,4,6]+s[3,4,7]+2*s[3,5,6]+s[3,5,7]+s[3,6,7]+2*s[4,5,6]+s[4,5,7]+s[4,6,7]+2*s[5,6,7],-(p[2,6,7]*p[3,4,5])+p[2,5,7]*p[3,4,6]},
{{-1,1,1,0,0,-1},s[1,4,5]+s[2,3,4]+s[2,3,5]+s[2,4,5]+s[3,4,5]+s[4,5,6]+s[4,5,7]+s[4,6,7]+s[5,6,7],-(p[1,3,7]*p[4,5,6])+p[1,3,6]*p[4,5,7]},
{{0,-1,-1,1,0,1},s[1,5,6]+s[1,5,7]+s[1,6,7]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,4,5]+s[2,4,6]+s[2,4,7]+2*s[2,5,6]+s[2,5,7]+s[2,6,7]+2*s[3,4,5]+2*s[3,4,6]+s[3,4,7]+2*s[3,5,6]+s[3,5,7]+s[3,6,7]+2*s[4,5,6]+s[4,5,7]+s[4,6,7]+2*s[5,6,7],p[1,5,6]*p[2,4,7]-p[1,2,4]*p[5,6,7]},
{{0,0,1,-1,0,0},s[1,3,4]+s[1,3,5]+s[1,4,5]+s[2,3,4]+s[2,3,5]+s[2,4,5]+2*s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,5,6]+s[3,5,7]+s[3,6,7]+2*s[4,5,6]+2*s[4,5,7]+s[4,6,7]+s[5,6,7],-(p[1,6,7]*p[2,3,5])+p[1,3,5]*p[2,6,7]},
{{-1,0,-1,1,1,0},s[1,4,5]+s[1,4,6]+s[1,4,7]+2*s[1,5,6]+s[1,5,7]+s[1,6,7]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+2*s[2,4,5]+2*s[2,4,6]+s[2,4,7]+2*s[2,5,6]+s[2,5,7]+s[2,6,7]+2*s[3,4,5]+2*s[3,4,6]+s[3,4,7]+2*s[3,5,6]+s[3,5,7]+s[3,6,7]+3*s[4,5,6]+2*s[4,5,7]+2*s[4,6,7]+3*s[5,6,7],p[1,3,7]*p[2,4,6]-p[1,2,7]*p[3,4,6]}};


==> anc/g38.txt <==
(*   This is the file for the web invariants corresponding to the facets of the polytope C^{\dagger}(3,8) and C(3,8)                      *)
(*   In all we have two sets: A0 and A1.                                                                                                  *)
(*                                                                                                                                        *)
(*   A0 includes 112 facets of C^{\dagger}(3,8) that correspond to non-elliptic 8-point sl3 arborizable webs.                             *)
(*   A1 includes the rest 8 facets of C(3,8) that correspond to non-elliptic 8-point sl3 arborizable webs.                                *)
(*                                                                                                                                        *)
(*   For A0 and A1 each element contains three entries: (G, S, W) where:                                                                  *)
(*      G is the normal vector pointing INWARD to the facet;                                                                              *)
(*      S is the explicit formula for the facet written in genalized Mandelstam variables;                                                *)
(*      W is the corresponding web invariant through X_L map in the text.                                                                 *)

A0={{{1,0,0,0,0,0,0,0},s[1,3,4]+s[2,3,4]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8],p[1,2,4]},
{{-1,0,1,0,0,0,0,0},s[1,4,5]+s[2,4,5]+s[3,4,5]+s[4,5,6]+s[4,5,7]+s[4,5,8],p[2,3,5]},
{{0,0,-1,0,1,0,0,0},s[1,5,6]+s[2,5,6]+s[3,5,6]+s[4,5,6]+s[5,6,7]+s[5,6,8],p[3,4,6]},
{{0,0,0,0,-1,0,1,0},s[1,6,7]+s[2,6,7]+s[3,6,7]+s[4,6,7]+s[5,6,7]+s[6,7,8],p[4,5,7]},
{{0,0,0,0,0,0,-1,0},s[1,7,8]+s[2,7,8]+s[3,7,8]+s[4,7,8]+s[5,7,8]+s[6,7,8],p[5,6,8]},
{{0,0,0,0,0,0,0,1},s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,5,6]+s[2,5,7]+s[2,6,7]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,5,6]+s[3,5,7]+s[3,6,7]+s[4,5,6]+s[4,5,7]+s[4,6,7]+s[5,6,7],p[1,6,7]},
{{0,-1,0,0,0,0,0,0},s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,6,7]+s[3,6,8]+s[3,7,8]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,6,7]+s[4,6,8]+s[4,7,8]+s[5,6,7]+s[5,6,8]+s[5,7,8]+s[6,7,8],p[2,7,8]},
{{-1,1,0,0,0,0,0,0},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,4,8]+s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,6,7]+s[2,6,8]+s[2,7,8]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,6,7]+s[3,6,8]+s[3,7,8]+2*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+2*s[4,6,7]+2*s[4,6,8]+2*s[4,7,8]+2*s[5,6,7]+2*s[5,6,8]+2*s[5,7,8]+2*s[6,7,8],p[1,3,8]},
{{0,0,1,0,0,0,0,0},s[1,3,4]+s[1,3,5]+s[1,4,5]+s[2,3,4]+s[2,3,5]+s[2,4,5]+2*s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[4,5,6]+s[4,5,7]+s[4,5,8],p[1,2,5]},
{{-1,0,0,0,1,0,0,0},s[1,4,5]+s[1,4,6]+s[1,5,6]+s[2,4,5]+s[2,4,6]+s[2,5,6]+s[3,4,5]+s[3,4,6]+s[3,5,6]+2*s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,6,7]+s[4,6,8]+s[5,6,7]+s[5,6,8],p[2,3,6]},
{{0,0,-1,0,0,0,1,0},s[1,5,6]+s[1,5,7]+s[1,6,7]+s[2,5,6]+s[2,5,7]+s[2,6,7]+s[3,5,6]+s[3,5,7]+s[3,6,7]+s[4,5,6]+s[4,5,7]+s[4,6,7]+2*s[5,6,7]+s[5,6,8]+s[5,7,8]+s[6,7,8],p[3,4,7]},
{{0,0,0,0,-1,0,0,0},s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,6,7]+s[2,6,8]+s[2,7,8]+s[3,6,7]+s[3,6,8]+s[3,7,8]+s[4,6,7]+s[4,6,8]+s[4,7,8]+s[5,6,7]+s[5,6,8]+s[5,7,8]+2*s[6,7,8],p[4,5,8]},
{{0,0,0,0,0,1,0,0},s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,4,5]+s[2,4,6]+s[2,5,6]+s[3,4,5]+s[3,4,6]+s[3,5,6]+s[4,5,6],p[1,5,6]},
{{0,-1,0,0,0,0,0,1},s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,5,6]+s[3,5,7]+s[3,6,7]+s[4,5,6]+s[4,5,7]+s[4,6,7]+s[5,6,7],p[2,6,7]},
{{0,0,0,-1,0,0,0,0},s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,6,7]+s[4,6,8]+s[4,7,8]+s[5,6,7]+s[5,6,8]+s[5,7,8]+s[6,7,8],p[3,7,8]},
{{0,0,-1,1,0,0,0,0},s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,6,7]+s[2,6,8]+s[2,7,8]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,6,7]+s[3,6,8]+s[3,7,8]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,6,7]+s[4,6,8]+s[4,7,8]+2*s[5,6,7]+2*s[5,6,8]+2*s[5,7,8]+2*s[6,7,8],p[1,4,8]},
{{0,0,0,0,1,0,0,0},s[1,3,4]+s[1,3,5]+s[1,3,6]+s[1,4,5]+s[1,4,6]+s[1,5,6]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,4,5]+s[2,4,6]+s[2,5,6]+2*s[3,4,5]+2*s[3,4,6]+s[3,4,7]+s[3,4,8]+2*s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,6,7]+s[3,6,8]+2*s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,6,7]+s[4,6,8]+s[5,6,7]+s[5,6,8],p[1,2,6]},
{{-1,0,0,0,0,0,1,0},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,5,6]+s[1,5,7]+s[1,6,7]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,5,6]+s[2,5,7]+s[2,6,7]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,5,6]+s[3,5,7]+s[3,6,7]+2*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+2*s[4,6,7]+s[4,6,8]+s[4,7,8]+2*s[5,6,7]+s[5,6,8]+s[5,7,8]+s[6,7,8],p[2,3,7]},
{{0,0,-1,0,0,0,0,0},s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,6,7]+s[2,6,8]+s[2,7,8]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,6,7]+s[3,6,8]+s[3,7,8]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,6,7]+s[4,6,8]+s[4,7,8]+2*s[5,6,7]+2*s[5,6,8]+2*s[5,7,8]+2*s[6,7,8],p[3,4,8]},
{{0,0,0,1,0,0,0,0},s[2,3,4]+s[2,3,5]+s[2,4,5]+s[3,4,5],p[1,4,5]},
{{0,-1,0,0,0,1,0,0},s[3,4,5]+s[3,4,6]+s[3,5,6]+s[4,5,6],p[2,5,6]},
{{0,0,0,-1,0,0,0,1},s[4,5,6]+s[4,5,7]+s[4,6,7]+s[5,6,7],p[3,6,7]},
{{0,0,0,0,0,-1,0,0},s[5,6,7]+s[5,6,8]+s[5,7,8]+s[6,7,8],p[4,7,8]},
{{0,0,0,0,-1,1,0,0},s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,6,7]+s[2,6,8]+s[2,7,8]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,6,7]+s[3,6,8]+s[3,7,8]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,6,7]+s[4,6,8]+s[4,7,8]+s[5,6,7]+s[5,6,8]+s[5,7,8]+2*s[6,7,8],p[1,5,8]},
{{0,0,0,0,0,0,1,0},s[1,3,4]+s[1,3,5]+s[1,3,6]+s[1,3,7]+s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,5,6]+s[1,5,7]+s[1,6,7]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,5,6]+s[2,5,7]+s[2,6,7]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+s[3,4,8]+2*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+2*s[3,6,7]+s[3,6,8]+s[3,7,8]+2*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+2*s[4,6,7]+s[4,6,8]+s[4,7,8]+2*s[5,6,7]+s[5,6,8]+s[5,7,8]+s[6,7,8],p[1,2,7]},
{{-1,0,0,0,0,0,0,0},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,4,8]+s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,6,7]+s[2,6,8]+s[2,7,8]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,6,7]+s[3,6,8]+s[3,7,8]+2*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+2*s[4,6,7]+2*s[4,6,8]+2*s[4,7,8]+2*s[5,6,7]+2*s[5,6,8]+2*s[5,7,8]+2*s[6,7,8],p[2,3,8]},
{{0,1,0,0,0,0,0,0},s[2,3,4],p[1,3,4]},
{{0,-1,0,1,0,0,0,0},s[3,4,5],p[2,4,5]},
{{0,0,0,-1,0,1,0,0},s[4,5,6],p[3,5,6]},
{{0,0,0,0,0,-1,0,1},s[5,6,7],p[4,6,7]},
{{0,0,0,0,0,0,0,-1},s[6,7,8],p[5,7,8]},
{{0,0,0,0,0,0,-1,1},s[1,7,8]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,6,7]+s[2,6,8]+s[2,7,8]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,6,7]+s[3,6,8]+s[3,7,8]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,6,7]+s[4,6,8]+s[4,7,8]+s[5,6,7]+s[5,6,8]+s[5,7,8]+s[6,7,8],p[1,6,8]},
{{-1,1,1,0,0,0,0,0},s[1,4,5]+s[2,3,4]+s[2,3,5]+s[2,4,5]+s[3,4,5]+s[4,5,6]+s[4,5,7]+s[4,5,8],p[1,3,5]},
{{0,-1,-1,1,1,0,0,0},s[1,5,6]+s[2,5,6]+s[3,4,5]+s[3,4,6]+s[3,5,6]+s[4,5,6]+s[5,6,7]+s[5,6,8],p[2,4,6]},
{{0,0,0,-1,-1,1,1,0},s[1,6,7]+s[2,6,7]+s[3,6,7]+s[4,5,6]+s[4,5,7]+s[4,6,7]+s[5,6,7]+s[6,7,8],p[3,5,7]},
{{0,0,0,0,0,-1,-1,1},s[1,7,8]+s[2,7,8]+s[3,7,8]+s[4,7,8]+s[5,6,7]+s[5,6,8]+s[5,7,8]+s[6,7,8],p[4,6,8]},
{{0,0,0,0,-1,1,1,0},s[1,6,7]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,5,6]+s[2,5,7]+s[2,6,7]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,5,6]+s[3,5,7]+s[3,6,7]+s[4,5,6]+s[4,5,7]+s[4,6,7]+s[5,6,7]+s[6,7,8],p[1,5,7]},
{{0,-1,0,0,0,0,-1,1},s[1,7,8]+s[2,7,8]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,6,7]+s[3,6,8]+s[3,7,8]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,6,7]+s[4,6,8]+s[4,7,8]+s[5,6,7]+s[5,6,8]+s[5,7,8]+s[6,7,8],p[2,6,8]},
{{-1,1,0,0,0,0,1,0},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,5,6]+s[1,5,7]+s[1,6,7]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,5,6]+s[2,5,7]+s[2,6,7]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,5,6]+s[3,5,7]+s[3,6,7]+2*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+2*s[4,6,7]+s[4,6,8]+s[4,7,8]+2*s[5,6,7]+s[5,6,8]+s[5,7,8]+s[6,7,8],p[1,3,7]},
{{0,-1,-1,1,0,0,0,0},s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,6,7]+s[2,6,8]+s[2,7,8]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,6,7]+s[3,6,8]+s[3,7,8]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,6,7]+s[4,6,8]+s[4,7,8]+2*s[5,6,7]+2*s[5,6,8]+2*s[5,7,8]+2*s[6,7,8],p[2,4,8]},
{{-1,1,0,0,1,0,0,0},s[1,4,5]+s[1,4,6]+s[1,5,6]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,4,5]+s[2,4,6]+s[2,5,6]+s[3,4,5]+s[3,4,6]+s[3,5,6]+2*s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,6,7]+s[4,6,8]+s[5,6,7]+s[5,6,8],p[1,3,6]},
{{0,-1,-1,1,0,0,1,0},s[1,5,6]+s[1,5,7]+s[1,6,7]+s[2,5,6]+s[2,5,7]+s[2,6,7]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,5,6]+s[3,5,7]+s[3,6,7]+s[4,5,6]+s[4,5,7]+s[4,6,7]+2*s[5,6,7]+s[5,6,8]+s[5,7,8]+s[6,7,8],p[2,4,7]},
{{0,0,0,-1,-1,1,0,0},s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,6,7]+s[2,6,8]+s[2,7,8]+s[3,6,7]+s[3,6,8]+s[3,7,8]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,6,7]+s[4,6,8]+s[4,7,8]+s[5,6,7]+s[5,6,8]+s[5,7,8]+2*s[6,7,8],p[3,5,8]},
{{0,0,-1,1,1,0,0,0},s[1,5,6]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,4,5]+s[2,4,6]+s[2,5,6]+s[3,4,5]+s[3,4,6]+s[3,5,6]+s[4,5,6]+s[5,6,7]+s[5,6,8],p[1,4,6]},
{{0,-1,0,0,-1,1,1,0},s[1,6,7]+s[2,6,7]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,5,6]+s[3,5,7]+s[3,6,7]+s[4,5,6]+s[4,5,7]+s[4,6,7]+s[5,6,7]+s[6,7,8],p[2,5,7]},
{{0,0,0,-1,0,0,-1,1},s[1,7,8]+s[2,7,8]+s[3,7,8]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,6,7]+s[4,6,8]+s[4,7,8]+s[5,6,7]+s[5,6,8]+s[5,7,8]+s[6,7,8],p[3,6,8]},
{{0,0,-1,1,0,0,1,0},s[1,5,6]+s[1,5,7]+s[1,6,7]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,5,6]+s[2,5,7]+s[2,6,7]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,5,6]+s[3,5,7]+s[3,6,7]+s[4,5,6]+s[4,5,7]+s[4,6,7]+2*s[5,6,7]+s[5,6,8]+s[5,7,8]+s[6,7,8],p[1,4,7]},
{{0,-1,0,0,-1,1,0,0},s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,6,7]+s[2,6,8]+s[2,7,8]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,6,7]+s[3,6,8]+s[3,7,8]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,6,7]+s[4,6,8]+s[4,7,8]+s[5,6,7]+s[5,6,8]+s[5,7,8]+2*s[6,7,8],p[2,5,8]},
{{1,0,0,-1,0,1,0,0},s[1,3,4]+s[2,3,4]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,5,6]+s[4,5,6],p[1,2,4]*p[3,5,6]-p[1,2,3]*p[4,5,6]},
{{-1,0,1,0,0,-1,0,1},s[1,4,5]+s[2,4,5]+s[3,4,5]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,6,7]+s[5,6,7],p[2,3,5]*p[4,6,7]-p[2,3,4]*p[5,6,7]},
{{0,0,-1,0,1,0,0,-1},s[1,5,6]+s[2,5,6]+s[3,5,6]+s[4,5,6]+s[5,6,7]+s[5,6,8]+s[5,7,8]+s[6,7,8],p[3,4,6]*p[5,7,8]-p[3,4,5]*p[6,7,8]},
{{0,0,0,0,-1,0,0,1},s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,5,6]+s[2,5,7]+s[2,5,8]+2*s[2,6,7]+s[2,6,8]+s[2,7,8]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,5,6]+s[3,5,7]+s[3,5,8]+2*s[3,6,7]+s[3,6,8]+s[3,7,8]+s[4,5,6]+s[4,5,7]+s[4,5,8]+2*s[4,6,7]+s[4,6,8]+s[4,7,8]+2*s[5,6,7]+s[5,6,8]+s[5,7,8]+2*s[6,7,8],-(p[1,7,8]*p[4,5,6])+p[1,6,8]*p[4,5,7]},
{{0,0,0,0,1,0,0,-1},s[1,3,4]+s[1,3,5]+s[1,3,6]+s[1,4,5]+s[1,4,6]+s[1,5,6]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,4,5]+s[2,4,6]+s[2,5,6]+2*s[3,4,5]+2*s[3,4,6]+s[3,4,7]+s[3,4,8]+2*s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,6,7]+s[3,6,8]+s[3,7,8]+2*s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,6,7]+s[4,6,8]+s[4,7,8]+s[5,6,7]+s[5,6,8]+s[5,7,8]+s[6,7,8],-(p[1,2,8]*p[5,6,7])+p[1,2,7]*p[5,6,8]},
{{-1,0,0,0,0,0,0,1},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,4,8]+s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+2*s[2,4,5]+2*s[2,4,6]+2*s[2,4,7]+s[2,4,8]+2*s[2,5,6]+2*s[2,5,7]+s[2,5,8]+2*s[2,6,7]+s[2,6,8]+s[2,7,8]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+s[3,4,8]+2*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+2*s[3,6,7]+s[3,6,8]+s[3,7,8]+3*s[4,5,6]+3*s[4,5,7]+2*s[4,5,8]+3*s[4,6,7]+2*s[4,6,8]+2*s[4,7,8]+3*s[5,6,7]+2*s[5,6,8]+2*s[5,7,8]+2*s[6,7,8],p[1,6,7]*p[2,3,8]-p[1,2,3]*p[6,7,8]},
{{1,0,0,-1,0,0,0,0},s[1,3,4]+s[2,3,4]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,6,7]+s[3,6,8]+s[3,7,8]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,6,7]+s[4,6,8]+s[4,7,8]+s[5,6,7]+s[5,6,8]+s[5,7,8]+s[6,7,8],-(p[1,7,8]*p[2,3,4])+p[1,3,4]*p[2,7,8]},
{{-1,0,0,1,0,0,0,0},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,4,8]+s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+2*s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,6,7]+s[2,6,8]+s[2,7,8]+2*s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,6,7]+s[3,6,8]+s[3,7,8]+2*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+2*s[4,6,7]+2*s[4,6,8]+2*s[4,7,8]+2*s[5,6,7]+2*s[5,6,8]+2*s[5,7,8]+2*s[6,7,8],p[1,3,8]*p[2,4,5]-p[1,2,8]*p[3,4,5]},
{{-1,1,1,0,0,-1,0,1},s[1,4,5]+s[2,3,4]+s[2,3,5]+s[2,4,5]+s[3,4,5]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,6,7]+s[5,6,7],p[1,3,5]*p[4,6,7]-p[1,3,4]*p[5,6,7]},
{{0,-1,-1,1,1,0,0,-1},s[1,5,6]+s[2,5,6]+s[3,4,5]+s[3,4,6]+s[3,5,6]+s[4,5,6]+s[5,6,7]+s[5,6,8]+s[5,7,8]+s[6,7,8],p[2,4,6]*p[5,7,8]-p[2,4,5]*p[6,7,8]},
{{0,0,0,-1,-1,1,0,1},s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,5,6]+s[2,5,7]+s[2,5,8]+2*s[2,6,7]+s[2,6,8]+s[2,7,8]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,5,6]+s[3,5,7]+s[3,5,8]+2*s[3,6,7]+s[3,6,8]+s[3,7,8]+2*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+2*s[4,6,7]+s[4,6,8]+s[4,7,8]+2*s[5,6,7]+s[5,6,8]+s[5,7,8]+2*s[6,7,8],-(p[1,7,8]*p[3,5,6])+p[1,6,8]*p[3,5,7]},
{{0,0,0,0,1,-1,0,0},s[1,3,4]+s[1,3,5]+s[1,3,6]+s[1,4,5]+s[1,4,6]+s[1,5,6]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,4,5]+s[2,4,6]+s[2,5,6]+2*s[3,4,5]+2*s[3,4,6]+s[3,4,7]+s[3,4,8]+2*s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,6,7]+s[3,6,8]+s[3,7,8]+2*s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,6,7]+s[4,6,8]+s[4,7,8]+2*s[5,6,7]+2*s[5,6,8]+s[5,7,8]+s[6,7,8],-(p[1,2,8]*p[4,6,7])+p[1,2,7]*p[4,6,8]},
{{-1,0,0,0,-1,1,1,0},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,4,8]+s[1,5,6]+s[1,5,7]+s[1,5,8]+2*s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+2*s[2,4,5]+2*s[2,4,6]+2*s[2,4,7]+s[2,4,8]+2*s[2,5,6]+2*s[2,5,7]+s[2,5,8]+2*s[2,6,7]+s[2,6,8]+s[2,7,8]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+s[3,4,8]+2*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+2*s[3,6,7]+s[3,6,8]+s[3,7,8]+3*s[4,5,6]+3*s[4,5,7]+2*s[4,5,8]+3*s[4,6,7]+2*s[4,6,8]+2*s[4,7,8]+3*s[5,6,7]+2*s[5,6,8]+2*s[5,7,8]+3*s[6,7,8],p[1,5,7]*p[2,3,8]-p[1,2,3]*p[5,7,8]},
{{1,0,0,-1,0,0,-1,1},s[1,3,4]+s[1,7,8]+s[2,3,4]+s[2,7,8]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,6,7]+s[3,6,8]+s[3,7,8]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,6,7]+s[4,6,8]+s[4,7,8]+s[5,6,7]+s[5,6,8]+s[5,7,8]+s[6,7,8],-(p[1,6,8]*p[2,3,4])+p[1,3,4]*p[2,6,8]},
{{-1,0,0,1,0,0,1,0},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,5,6]+s[1,5,7]+s[1,6,7]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+2*s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,5,6]+s[2,5,7]+s[2,6,7]+2*s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,5,6]+s[3,5,7]+s[3,6,7]+2*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+2*s[4,6,7]+s[4,6,8]+s[4,7,8]+2*s[5,6,7]+s[5,6,8]+s[5,7,8]+s[6,7,8],p[1,3,7]*p[2,4,5]-p[1,2,7]*p[3,4,5]},
{{0,-1,-1,0,0,1,0,0},s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,6,7]+s[2,6,8]+s[2,7,8]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+2*s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,6,7]+s[3,6,8]+s[3,7,8]+2*s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,6,7]+s[4,6,8]+s[4,7,8]+2*s[5,6,7]+2*s[5,6,8]+2*s[5,7,8]+2*s[6,7,8],p[2,4,8]*p[3,5,6]-p[2,3,8]*p[4,5,6]},
{{0,0,1,-1,0,0,0,1},s[1,3,4]+s[1,3,5]+s[1,4,5]+s[2,3,4]+s[2,3,5]+s[2,4,5]+2*s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,6,7]+2*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+s[4,6,7]+s[5,6,7],p[1,2,5]*p[3,6,7]-p[1,2,3]*p[5,6,7]},
{{-1,0,0,0,1,-1,0,0},s[1,4,5]+s[1,4,6]+s[1,5,6]+s[2,4,5]+s[2,4,6]+s[2,5,6]+s[3,4,5]+s[3,4,6]+s[3,5,6]+2*s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,6,7]+s[4,6,8]+s[4,7,8]+2*s[5,6,7]+2*s[5,6,8]+s[5,7,8]+s[6,7,8],p[2,3,6]*p[4,7,8]-p[2,3,4]*p[6,7,8]},
{{0,0,-1,0,-1,1,1,0},s[1,5,6]+s[1,5,7]+s[1,5,8]+2*s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+2*s[2,5,6]+2*s[2,5,7]+s[2,5,8]+2*s[2,6,7]+s[2,6,8]+s[2,7,8]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+2*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+2*s[3,6,7]+s[3,6,8]+s[3,7,8]+2*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+2*s[4,6,7]+s[4,6,8]+s[4,7,8]+3*s[5,6,7]+2*s[5,6,8]+2*s[5,7,8]+3*s[6,7,8],-(p[1,7,8]*p[3,4,5])+p[1,5,8]*p[3,4,7]},
{{0,0,1,0,0,-1,-1,1},s[1,3,4]+s[1,3,5]+s[1,4,5]+s[1,7,8]+s[2,3,4]+s[2,3,5]+s[2,4,5]+s[2,7,8]+2*s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,6,7]+s[3,6,8]+s[3,7,8]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,6,7]+s[4,6,8]+s[4,7,8]+s[5,6,7]+s[5,6,8]+s[5,7,8]+s[6,7,8],-(p[1,2,8]*p[4,5,6])+p[1,2,6]*p[4,5,8]},
{{-1,0,0,0,0,1,1,0},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,5,6]+s[1,5,7]+s[1,6,7]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+2*s[2,4,5]+2*s[2,4,6]+s[2,4,7]+2*s[2,5,6]+s[2,5,7]+s[2,6,7]+2*s[3,4,5]+2*s[3,4,6]+s[3,4,7]+2*s[3,5,6]+s[3,5,7]+s[3,6,7]+3*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+2*s[4,6,7]+s[4,6,8]+s[4,7,8]+2*s[5,6,7]+s[5,6,8]+s[5,7,8]+s[6,7,8],p[1,5,6]*p[2,3,7]-p[1,2,3]*p[5,6,7]},
{{0,-1,-1,0,0,0,0,1},s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,6,7]+s[2,6,8]+s[2,7,8]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+2*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+2*s[3,6,7]+s[3,6,8]+s[3,7,8]+2*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+2*s[4,6,7]+s[4,6,8]+s[4,7,8]+3*s[5,6,7]+2*s[5,6,8]+2*s[5,7,8]+2*s[6,7,8],p[2,6,7]*p[3,4,8]-p[2,3,4]*p[6,7,8]},
{{-1,1,1,0,0,-1,0,0},s[1,4,5]+s[2,3,4]+s[2,3,5]+s[2,4,5]+s[3,4,5]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,6,7]+s[4,6,8]+s[4,7,8]+s[5,6,7]+s[5,6,8]+s[5,7,8]+s[6,7,8],-(p[1,7,8]*p[3,4,5])+p[1,4,5]*p[3,7,8]},
{{0,-1,-1,1,0,1,0,0},s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+2*s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,6,7]+s[2,6,8]+s[2,7,8]+2*s[3,4,5]+2*s[3,4,6]+s[3,4,7]+s[3,4,8]+2*s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,6,7]+s[3,6,8]+s[3,7,8]+2*s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,6,7]+s[4,6,8]+s[4,7,8]+2*s[5,6,7]+2*s[5,6,8]+2*s[5,7,8]+2*s[6,7,8],p[1,4,8]*p[2,5,6]-p[1,2,8]*p[4,5,6]},
{{1,0,0,-1,-1,1,1,0},s[1,3,4]+s[1,6,7]+s[2,3,4]+s[2,6,7]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,5,6]+s[3,5,7]+s[3,6,7]+s[4,5,6]+s[4,5,7]+s[4,6,7]+s[5,6,7]+s[6,7,8],p[1,2,4]*p[3,5,7]-p[1,2,3]*p[4,5,7]},
{{-1,0,1,0,0,-1,-1,1},s[1,4,5]+s[1,7,8]+s[2,4,5]+s[2,7,8]+s[3,4,5]+s[3,7,8]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,6,7]+s[4,6,8]+s[4,7,8]+s[5,6,7]+s[5,6,8]+s[5,7,8]+s[6,7,8],p[2,3,5]*p[4,6,8]-p[2,3,4]*p[5,6,8]},
{{0,0,-1,0,0,1,1,0},s[1,5,6]+s[1,5,7]+s[1,6,7]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,4,5]+s[2,4,6]+s[2,4,7]+2*s[2,5,6]+s[2,5,7]+s[2,6,7]+s[3,4,5]+s[3,4,6]+s[3,4,7]+2*s[3,5,6]+s[3,5,7]+s[3,6,7]+2*s[4,5,6]+s[4,5,7]+s[4,6,7]+2*s[5,6,7]+s[5,6,8]+s[5,7,8]+s[6,7,8],-(p[1,6,7]*p[3,4,5])+p[1,5,7]*p[3,4,6]},
{{0,-1,0,0,-1,0,0,1},s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,6,7]+s[2,6,8]+s[2,7,8]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,5,6]+s[3,5,7]+s[3,5,8]+2*s[3,6,7]+s[3,6,8]+s[3,7,8]+s[4,5,6]+s[4,5,7]+s[4,5,8]+2*s[4,6,7]+s[4,6,8]+s[4,7,8]+2*s[5,6,7]+s[5,6,8]+s[5,7,8]+2*s[6,7,8],-(p[2,7,8]*p[4,5,6])+p[2,6,8]*p[4,5,7]},
{{-1,1,0,0,1,0,0,-1},s[1,4,5]+s[1,4,6]+s[1,5,6]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,4,5]+s[2,4,6]+s[2,5,6]+s[3,4,5]+s[3,4,6]+s[3,5,6]+2*s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,6,7]+s[4,6,8]+s[4,7,8]+s[5,6,7]+s[5,6,8]+s[5,7,8]+s[6,7,8],-(p[1,3,8]*p[5,6,7])+p[1,3,7]*p[5,6,8]},
{{0,-1,-1,1,0,0,0,1},s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+2*s[2,5,6]+2*s[2,5,7]+s[2,5,8]+2*s[2,6,7]+s[2,6,8]+s[2,7,8]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+s[3,4,8]+2*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+2*s[3,6,7]+s[3,6,8]+s[3,7,8]+2*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+2*s[4,6,7]+s[4,6,8]+s[4,7,8]+3*s[5,6,7]+2*s[5,6,8]+2*s[5,7,8]+2*s[6,7,8],p[1,6,7]*p[2,4,8]-p[1,2,4]*p[6,7,8]},
{{0,0,1,-1,0,0,0,0},s[1,3,4]+s[1,3,5]+s[1,4,5]+s[2,3,4]+s[2,3,5]+s[2,4,5]+2*s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,6,7]+s[3,6,8]+s[3,7,8]+2*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+s[4,6,7]+s[4,6,8]+s[4,7,8]+s[5,6,7]+s[5,6,8]+s[5,7,8]+s[6,7,8],-(p[1,7,8]*p[2,3,5])+p[1,3,5]*p[2,7,8]},
{{-1,0,-1,1,1,0,0,0},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,4,8]+2*s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+2*s[2,4,5]+2*s[2,4,6]+s[2,4,7]+s[2,4,8]+2*s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,6,7]+s[2,6,8]+s[2,7,8]+2*s[3,4,5]+2*s[3,4,6]+s[3,4,7]+s[3,4,8]+2*s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,6,7]+s[3,6,8]+s[3,7,8]+3*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+2*s[4,6,7]+2*s[4,6,8]+2*s[4,7,8]+3*s[5,6,7]+3*s[5,6,8]+2*s[5,7,8]+2*s[6,7,8],p[1,3,8]*p[2,4,6]-p[1,2,8]*p[3,4,6]},
{{0,0,1,0,0,-1,0,1},s[1,3,4]+s[1,3,5]+s[1,4,5]+s[2,3,4]+s[2,3,5]+s[2,4,5]+2*s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,6,7]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,6,7]+s[5,6,7],p[1,2,5]*p[4,6,7]-p[1,2,4]*p[5,6,7]},
{{-1,0,0,0,1,0,0,-1},s[1,4,5]+s[1,4,6]+s[1,5,6]+s[2,4,5]+s[2,4,6]+s[2,5,6]+s[3,4,5]+s[3,4,6]+s[3,5,6]+2*s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,6,7]+s[4,6,8]+s[4,7,8]+s[5,6,7]+s[5,6,8]+s[5,7,8]+s[6,7,8],p[2,3,6]*p[5,7,8]-p[2,3,5]*p[6,7,8]},
{{0,0,-1,0,0,0,0,1},s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+2*s[2,5,6]+2*s[2,5,7]+s[2,5,8]+2*s[2,6,7]+s[2,6,8]+s[2,7,8]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+2*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+2*s[3,6,7]+s[3,6,8]+s[3,7,8]+2*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+2*s[4,6,7]+s[4,6,8]+s[4,7,8]+3*s[5,6,7]+2*s[5,6,8]+2*s[5,7,8]+2*s[6,7,8],-(p[1,7,8]*p[3,4,6])+p[1,6,8]*p[3,4,7]},
{{0,0,1,0,0,-1,0,0},s[1,3,4]+s[1,3,5]+s[1,4,5]+s[2,3,4]+s[2,3,5]+s[2,4,5]+2*s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,6,7]+s[3,6,8]+s[3,7,8]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,6,7]+s[4,6,8]+s[4,7,8]+s[5,6,7]+s[5,6,8]+s[5,7,8]+s[6,7,8],-(p[1,2,8]*p[4,5,7])+p[1,2,7]*p[4,5,8]},
{{-1,0,0,0,0,1,0,0},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,4,8]+s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+2*s[2,4,5]+2*s[2,4,6]+s[2,4,7]+s[2,4,8]+2*s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,6,7]+s[2,6,8]+s[2,7,8]+2*s[3,4,5]+2*s[3,4,6]+s[3,4,7]+s[3,4,8]+2*s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,6,7]+s[3,6,8]+s[3,7,8]+3*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+2*s[4,6,7]+2*s[4,6,8]+2*s[4,7,8]+2*s[5,6,7]+2*s[5,6,8]+2*s[5,7,8]+2*s[6,7,8],p[1,5,6]*p[2,3,8]-p[1,2,3]*p[5,6,8]},
{{1,0,0,-1,0,0,0,1},s[1,3,4]+s[2,3,4]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,5,6]+s[3,5,7]+s[3,6,7]+s[4,5,6]+s[4,5,7]+s[4,6,7]+s[5,6,7],-(p[1,6,7]*p[2,3,4])+p[1,3,4]*p[2,6,7]},
{{-1,0,1,0,0,-1,0,0},s[1,4,5]+s[2,4,5]+s[3,4,5]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,6,7]+s[4,6,8]+s[4,7,8]+s[5,6,7]+s[5,6,8]+s[5,7,8]+s[6,7,8],-(p[2,7,8]*p[3,4,5])+p[2,4,5]*p[3,7,8]},
{{0,0,-1,0,0,1,0,0},s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+2*s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,6,7]+s[2,6,8]+s[2,7,8]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+2*s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,6,7]+s[3,6,8]+s[3,7,8]+2*s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,6,7]+s[4,6,8]+s[4,7,8]+2*s[5,6,7]+2*s[5,6,8]+2*s[5,7,8]+2*s[6,7,8],p[1,4,8]*p[3,5,6]-p[1,3,8]*p[4,5,6]},
{{-1,1,1,0,0,-1,-1,1},s[1,4,5]+s[1,7,8]+s[2,3,4]+s[2,3,5]+s[2,4,5]+s[2,7,8]+s[3,4,5]+s[3,7,8]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,6,7]+s[4,6,8]+s[4,7,8]+s[5,6,7]+s[5,6,8]+s[5,7,8]+s[6,7,8],p[1,3,5]*p[4,6,8]-p[1,3,4]*p[5,6,8]},
{{0,-1,-1,1,0,1,1,0},s[1,5,6]+s[1,5,7]+s[1,6,7]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,4,5]+s[2,4,6]+s[2,4,7]+2*s[2,5,6]+s[2,5,7]+s[2,6,7]+2*s[3,4,5]+2*s[3,4,6]+s[3,4,7]+2*s[3,5,6]+s[3,5,7]+s[3,6,7]+2*s[4,5,6]+s[4,5,7]+s[4,6,7]+2*s[5,6,7]+s[5,6,8]+s[5,7,8]+s[6,7,8],-(p[1,6,7]*p[2,4,5])+p[1,5,7]*p[2,4,6]},
{{0,-1,0,-1,-1,1,0,1},s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,6,7]+s[2,6,8]+s[2,7,8]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,5,6]+s[3,5,7]+s[3,5,8]+2*s[3,6,7]+s[3,6,8]+s[3,7,8]+2*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+2*s[4,6,7]+s[4,6,8]+s[4,7,8]+2*s[5,6,7]+s[5,6,8]+s[5,7,8]+2*s[6,7,8],-(p[2,7,8]*p[3,5,6])+p[2,6,8]*p[3,5,7]},
{{-1,1,0,0,1,-1,0,0},s[1,4,5]+s[1,4,6]+s[1,5,6]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,4,5]+s[2,4,6]+s[2,5,6]+s[3,4,5]+s[3,4,6]+s[3,5,6]+2*s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,6,7]+s[4,6,8]+s[4,7,8]+2*s[5,6,7]+2*s[5,6,8]+s[5,7,8]+s[6,7,8],-(p[1,3,8]*p[4,6,7])+p[1,3,7]*p[4,6,8]},
{{0,-1,-1,1,-1,1,1,0},s[1,5,6]+s[1,5,7]+s[1,5,8]+2*s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+2*s[2,5,6]+2*s[2,5,7]+s[2,5,8]+2*s[2,6,7]+s[2,6,8]+s[2,7,8]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+s[3,4,8]+2*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+2*s[3,6,7]+s[3,6,8]+s[3,7,8]+2*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+2*s[4,6,7]+s[4,6,8]+s[4,7,8]+3*s[5,6,7]+2*s[5,6,8]+2*s[5,7,8]+3*s[6,7,8],p[1,5,7]*p[2,4,8]-p[1,2,4]*p[5,7,8]},
{{0,0,1,-1,0,0,-1,1},s[1,3,4]+s[1,3,5]+s[1,4,5]+s[1,7,8]+s[2,3,4]+s[2,3,5]+s[2,4,5]+s[2,7,8]+2*s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,6,7]+s[3,6,8]+s[3,7,8]+2*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+s[4,6,7]+s[4,6,8]+s[4,7,8]+s[5,6,7]+s[5,6,8]+s[5,7,8]+s[6,7,8],-(p[1,6,8]*p[2,3,5])+p[1,3,5]*p[2,6,8]},
{{-1,0,-1,1,1,0,1,0},s[1,4,5]+s[1,4,6]+s[1,4,7]+2*s[1,5,6]+s[1,5,7]+s[1,6,7]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+2*s[2,4,5]+2*s[2,4,6]+s[2,4,7]+2*s[2,5,6]+s[2,5,7]+s[2,6,7]+2*s[3,4,5]+2*s[3,4,6]+s[3,4,7]+2*s[3,5,6]+s[3,5,7]+s[3,6,7]+3*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+2*s[4,6,7]+s[4,6,8]+s[4,7,8]+3*s[5,6,7]+2*s[5,6,8]+s[5,7,8]+s[6,7,8],p[1,3,7]*p[2,4,6]-p[1,2,7]*p[3,4,6]},
{{0,-1,-1,0,-1,1,1,0},s[1,5,6]+s[1,5,7]+s[1,5,8]+2*s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,5,6]+s[2,5,7]+s[2,5,8]+2*s[2,6,7]+s[2,6,8]+s[2,7,8]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+2*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+2*s[3,6,7]+s[3,6,8]+s[3,7,8]+2*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+2*s[4,6,7]+s[4,6,8]+s[4,7,8]+3*s[5,6,7]+2*s[5,6,8]+2*s[5,7,8]+3*s[6,7,8],p[2,4,8]*p[3,5,7]-p[2,3,8]*p[4,5,7]},
{{0,0,-1,1,1,0,0,-1},s[1,5,6]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,4,5]+s[2,4,6]+s[2,5,6]+s[3,4,5]+s[3,4,6]+s[3,5,6]+s[4,5,6]+s[5,6,7]+s[5,6,8]+s[5,7,8]+s[6,7,8],p[1,4,6]*p[5,7,8]-p[1,4,5]*p[6,7,8]},
{{0,-1,0,0,-1,1,0,1},s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,5,6]+s[2,5,7]+s[2,5,8]+2*s[2,6,7]+s[2,6,8]+s[2,7,8]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+s[3,4,8]+2*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+2*s[3,6,7]+s[3,6,8]+s[3,7,8]+2*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+2*s[4,6,7]+s[4,6,8]+s[4,7,8]+2*s[5,6,7]+s[5,6,8]+s[5,7,8]+2*s[6,7,8],-(p[1,7,8]*p[2,5,6])+p[1,6,8]*p[2,5,7]},
{{0,0,0,-1,1,0,0,0},s[1,3,4]+s[1,3,5]+s[1,3,6]+s[1,4,5]+s[1,4,6]+s[1,5,6]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,4,5]+s[2,4,6]+s[2,5,6]+2*s[3,4,5]+2*s[3,4,6]+s[3,4,7]+s[3,4,8]+2*s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,6,7]+s[3,6,8]+s[3,7,8]+3*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+2*s[4,6,7]+2*s[4,6,8]+s[4,7,8]+2*s[5,6,7]+2*s[5,6,8]+s[5,7,8]+s[6,7,8],-(p[1,2,8]*p[3,6,7])+p[1,2,7]*p[3,6,8]},
{{-1,0,-1,1,0,0,1,0},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,4,8]+2*s[1,5,6]+2*s[1,5,7]+s[1,5,8]+2*s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+2*s[2,4,5]+2*s[2,4,6]+2*s[2,4,7]+s[2,4,8]+2*s[2,5,6]+2*s[2,5,7]+s[2,5,8]+2*s[2,6,7]+s[2,6,8]+s[2,7,8]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+s[3,4,8]+2*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+2*s[3,6,7]+s[3,6,8]+s[3,7,8]+3*s[4,5,6]+3*s[4,5,7]+2*s[4,5,8]+3*s[4,6,7]+2*s[4,6,8]+2*s[4,7,8]+4*s[5,6,7]+3*s[5,6,8]+3*s[5,7,8]+3*s[6,7,8],p[1,4,7]*p[2,3,8]-p[1,2,3]*p[4,7,8]},
{{1,0,0,-1,-1,1,0,0},s[1,3,4]+s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,3,4]+s[2,6,7]+s[2,6,8]+s[2,7,8]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,6,7]+s[3,6,8]+s[3,7,8]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,6,7]+s[4,6,8]+s[4,7,8]+s[5,6,7]+s[5,6,8]+s[5,7,8]+2*s[6,7,8],-(p[1,5,8]*p[2,3,4])+p[1,3,4]*p[2,5,8]},
{{-1,0,0,1,1,0,0,0},s[1,4,5]+s[1,4,6]+s[1,5,6]+s[2,3,4]+s[2,3,5]+s[2,3,6]+2*s[2,4,5]+s[2,4,6]+s[2,5,6]+2*s[3,4,5]+s[3,4,6]+s[3,5,6]+2*s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,6,7]+s[4,6,8]+s[5,6,7]+s[5,6,8],p[1,3,6]*p[2,4,5]-p[1,2,6]*p[3,4,5]},
{{0,-1,-1,0,0,1,1,0},s[1,5,6]+s[1,5,7]+s[1,6,7]+s[2,5,6]+s[2,5,7]+s[2,6,7]+s[3,4,5]+s[3,4,6]+s[3,4,7]+2*s[3,5,6]+s[3,5,7]+s[3,6,7]+2*s[4,5,6]+s[4,5,7]+s[4,6,7]+2*s[5,6,7]+s[5,6,8]+s[5,7,8]+s[6,7,8],p[2,4,7]*p[3,5,6]-p[2,3,7]*p[4,5,6]},
{{0,0,0,-1,-1,0,0,1},s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,6,7]+s[2,6,8]+s[2,7,8]+s[3,6,7]+s[3,6,8]+s[3,7,8]+s[4,5,6]+s[4,5,7]+s[4,5,8]+2*s[4,6,7]+s[4,6,8]+s[4,7,8]+2*s[5,6,7]+s[5,6,8]+s[5,7,8]+2*s[6,7,8],p[3,5,8]*p[4,6,7]-p[3,4,8]*p[5,6,7]},
{{1,0,0,-1,-1,1,0,1},s[1,3,4]+s[1,6,7]+s[1,6,8]+s[1,7,8]+2*s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,5,6]+s[2,5,7]+s[2,5,8]+2*s[2,6,7]+s[2,6,8]+s[2,7,8]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+2*s[3,4,8]+2*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+2*s[3,6,7]+s[3,6,8]+s[3,7,8]+2*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+2*s[4,6,7]+s[4,6,8]+s[4,7,8]+2*s[5,6,7]+s[5,6,8]+s[5,7,8]+2*s[6,7,8],-(p[1,5,7]*p[1,6,8]*p[2,3,4])+p[1,5,6]*p[1,7,8]*p[2,3,4]-p[1,3,4]*p[1,7,8]*p[2,5,6]+p[1,3,4]*p[1,6,8]*p[2,5,7]},
{{-1,0,1,0,1,-1,0,0},s[1,3,4]+s[1,3,5]+s[1,3,6]+2*s[1,4,5]+s[1,4,6]+s[1,5,6]+s[2,3,4]+s[2,3,5]+s[2,3,6]+2*s[2,4,5]+s[2,4,6]+s[2,5,6]+3*s[3,4,5]+2*s[3,4,6]+s[3,4,7]+s[3,4,8]+2*s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,6,7]+s[3,6,8]+s[3,7,8]+3*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+2*s[4,6,7]+2*s[4,6,8]+s[4,7,8]+2*s[5,6,7]+2*s[5,6,8]+s[5,7,8]+s[6,7,8],p[1,2,8]*p[2,6,7]*p[3,4,5]-p[1,2,7]*p[2,6,8]*p[3,4,5]-p[1,2,8]*p[2,4,5]*p[3,6,7]+p[1,2,7]*p[2,4,5]*p[3,6,8]},
{{-1,0,-1,0,0,1,1,0},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,4,8]+2*s[1,5,6]+2*s[1,5,7]+s[1,5,8]+2*s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+2*s[2,4,5]+2*s[2,4,6]+2*s[2,4,7]+s[2,4,8]+3*s[2,5,6]+2*s[2,5,7]+s[2,5,8]+2*s[2,6,7]+s[2,6,8]+s[2,7,8]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+s[3,4,8]+3*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+2*s[3,6,7]+s[3,6,8]+s[3,7,8]+4*s[4,5,6]+3*s[4,5,7]+2*s[4,5,8]+3*s[4,6,7]+2*s[4,6,8]+2*s[4,7,8]+4*s[5,6,7]+3*s[5,6,8]+3*s[5,7,8]+3*s[6,7,8],p[1,4,7]*p[2,3,8]*p[3,5,6]-p[1,3,7]*p[2,3,8]*p[4,5,6]+p[1,2,3]*p[3,7,8]*p[4,5,6]-p[1,2,3]*p[3,5,6]*p[4,7,8]},
{{1,0,0,-1,-1,0,0,1},s[1,3,4]+s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,3,4]+s[2,6,7]+s[2,6,8]+s[2,7,8]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,5,6]+s[3,5,7]+s[3,5,8]+2*s[3,6,7]+s[3,6,8]+s[3,7,8]+s[4,5,6]+s[4,5,7]+s[4,5,8]+2*s[4,6,7]+s[4,6,8]+s[4,7,8]+2*s[5,6,7]+s[5,6,8]+s[5,7,8]+2*s[6,7,8],-(p[1,5,8]*p[2,3,4]*p[4,6,7])+p[1,3,4]*p[2,5,8]*p[4,6,7]+p[1,4,8]*p[2,3,4]*p[5,6,7]-p[1,3,4]*p[2,4,8]*p[5,6,7]},
{{-1,0,0,1,1,0,0,-1},s[1,4,5]+s[1,4,6]+s[1,5,6]+s[2,3,4]+s[2,3,5]+s[2,3,6]+2*s[2,4,5]+s[2,4,6]+s[2,5,6]+2*s[3,4,5]+s[3,4,6]+s[3,5,6]+2*s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,6,7]+s[4,6,8]+s[4,7,8]+s[5,6,7]+s[5,6,8]+s[5,7,8]+s[6,7,8],p[1,3,6]*p[2,4,5]*p[5,7,8]-p[1,2,6]*p[3,4,5]*p[5,7,8]-p[1,3,5]*p[2,4,5]*p[6,7,8]+p[1,2,5]*p[3,4,5]*p[6,7,8]},
{{0,-1,-1,0,0,1,0,1},s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+2*s[2,5,6]+2*s[2,5,7]+s[2,5,8]+2*s[2,6,7]+s[2,6,8]+s[2,7,8]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+s[3,4,8]+3*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+2*s[3,6,7]+s[3,6,8]+s[3,7,8]+3*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+2*s[4,6,7]+s[4,6,8]+s[4,7,8]+3*s[5,6,7]+2*s[5,6,8]+2*s[5,7,8]+2*s[6,7,8],-(p[1,7,8]*p[2,4,6]*p[3,5,6])+p[1,6,8]*p[2,4,7]*p[3,5,6]+p[1,7,8]*p[2,3,6]*p[4,5,6]-p[1,6,8]*p[2,3,7]*p[4,5,6]},
{{0,0,1,-1,0,-1,0,1},s[1,3,4]+s[1,3,5]+s[1,4,5]+s[2,3,4]+s[2,3,5]+s[2,4,5]+2*s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,6,7]+s[3,6,8]+s[3,7,8]+2*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+2*s[4,6,7]+s[4,6,8]+s[4,7,8]+2*s[5,6,7]+s[5,6,8]+s[5,7,8]+s[6,7,8],-(p[1,2,8]*p[3,5,7]*p[4,6,7])+p[1,2,7]*p[3,5,8]*p[4,6,7]+p[1,2,8]*p[3,4,7]*p[5,6,7]-p[1,2,7]*p[3,4,8]*p[5,6,7]},
{{-1,0,-1,1,1,0,0,-1},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,4,8]+2*s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+2*s[2,4,5]+2*s[2,4,6]+s[2,4,7]+s[2,4,8]+2*s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,6,7]+s[2,6,8]+s[2,7,8]+2*s[3,4,5]+2*s[3,4,6]+s[3,4,7]+s[3,4,8]+2*s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,6,7]+s[3,6,8]+s[3,7,8]+3*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+2*s[4,6,7]+2*s[4,6,8]+2*s[4,7,8]+3*s[5,6,7]+3*s[5,6,8]+3*s[5,7,8]+3*s[6,7,8],p[1,4,6]*p[2,3,8]*p[5,7,8]-p[1,2,3]*p[4,6,8]*p[5,7,8]-p[1,4,5]*p[2,3,8]*p[6,7,8]+p[1,2,3]*p[4,5,8]*p[6,7,8]}};
A1={{{0,-1,-1,0,-1,1,0,1},s[1,5,6]+s[1,5,7]+s[1,5,8]+2*s[1,6,7]+2*s[1,6,8]+2*s[1,7,8]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+2*s[2,5,6]+2*s[2,5,7]+2*s[2,5,8]+3*s[2,6,7]+2*s[2,6,8]+2*s[2,7,8]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+2*s[3,4,8]+3*s[3,5,6]+3*s[3,5,7]+2*s[3,5,8]+3*s[3,6,7]+2*s[3,6,8]+2*s[3,7,8]+3*s[4,5,6]+3*s[4,5,7]+2*s[4,5,8]+3*s[4,6,7]+2*s[4,6,8]+2*s[4,7,8]+4*s[5,6,7]+3*s[5,6,8]+3*s[5,7,8]+4*s[6,7,8],-(p[1,7,8]*p[2,5,6]*p[3,4,8])+p[1,6,8]*p[2,5,7]*p[3,4,8]+p[1,7,8]*p[2,3,4]*p[5,6,8]-p[1,6,8]*p[2,3,4]*p[5,7,8]},
{{-1,1,1,0,1,-1,0,0},s[1,3,4]+s[1,3,5]+s[1,3,6]+2*s[1,4,5]+s[1,4,6]+s[1,5,6]+2*s[2,3,4]+2*s[2,3,5]+s[2,3,6]+2*s[2,4,5]+s[2,4,6]+s[2,5,6]+3*s[3,4,5]+2*s[3,4,6]+s[3,4,7]+s[3,4,8]+2*s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,6,7]+s[3,6,8]+s[3,7,8]+3*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+2*s[4,6,7]+2*s[4,6,8]+s[4,7,8]+2*s[5,6,7]+2*s[5,6,8]+s[5,7,8]+s[6,7,8],p[1,2,8]*p[1,6,7]*p[3,4,5]-p[1,2,7]*p[1,6,8]*p[3,4,5]-p[1,2,8]*p[1,4,5]*p[3,6,7]+p[1,2,7]*p[1,4,5]*p[3,6,8]},
{{-1,-1,-1,1,0,1,1,0},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,4,8]+2*s[1,5,6]+2*s[1,5,7]+s[1,5,8]+2*s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+2*s[2,4,5]+2*s[2,4,6]+2*s[2,4,7]+s[2,4,8]+3*s[2,5,6]+2*s[2,5,7]+s[2,5,8]+2*s[2,6,7]+s[2,6,8]+s[2,7,8]+3*s[3,4,5]+3*s[3,4,6]+2*s[3,4,7]+s[3,4,8]+3*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+2*s[3,6,7]+s[3,6,8]+s[3,7,8]+4*s[4,5,6]+3*s[4,5,7]+2*s[4,5,8]+3*s[4,6,7]+2*s[4,6,8]+2*s[4,7,8]+4*s[5,6,7]+3*s[5,6,8]+3*s[5,7,8]+3*s[6,7,8],p[1,4,7]*p[2,3,8]*p[2,5,6]-p[1,2,7]*p[2,3,8]*p[4,5,6]+p[1,2,3]*p[2,7,8]*p[4,5,6]-p[1,2,3]*p[2,5,6]*p[4,7,8]},
{{1,0,0,-2,-1,1,0,1},s[1,3,4]+s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,3,4]+s[2,6,7]+s[2,6,8]+s[2,7,8]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,5,6]+s[3,5,7]+s[3,5,8]+2*s[3,6,7]+s[3,6,8]+s[3,7,8]+2*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+2*s[4,6,7]+s[4,6,8]+s[4,7,8]+2*s[5,6,7]+s[5,6,8]+s[5,7,8]+2*s[6,7,8],-(p[1,5,8]*p[2,3,4]*p[3,6,7])+p[1,3,4]*p[2,5,8]*p[3,6,7]+p[1,3,8]*p[2,3,4]*p[5,6,7]-p[1,3,4]*p[2,3,8]*p[5,6,7]},
{{-1,0,0,1,1,-1,0,0},s[1,4,5]+s[1,4,6]+s[1,5,6]+s[2,3,4]+s[2,3,5]+s[2,3,6]+2*s[2,4,5]+s[2,4,6]+s[2,5,6]+2*s[3,4,5]+s[3,4,6]+s[3,5,6]+2*s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,6,7]+s[4,6,8]+s[4,7,8]+2*s[5,6,7]+2*s[5,6,8]+s[5,7,8]+s[6,7,8],p[1,3,6]*p[2,4,5]*p[4,7,8]-p[1,2,6]*p[3,4,5]*p[4,7,8]-p[1,3,4]*p[2,4,5]*p[6,7,8]+p[1,2,4]*p[3,4,5]*p[6,7,8]},
{{0,-1,-1,0,-1,2,1,0},s[1,5,6]+s[1,5,7]+s[1,5,8]+2*s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+2*s[2,5,6]+2*s[2,5,7]+s[2,5,8]+2*s[2,6,7]+s[2,6,8]+s[2,7,8]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+s[3,4,8]+3*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+2*s[3,6,7]+s[3,6,8]+s[3,7,8]+3*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+2*s[4,6,7]+s[4,6,8]+s[4,7,8]+3*s[5,6,7]+2*s[5,6,8]+2*s[5,7,8]+3*s[6,7,8],-(p[1,7,8]*p[2,4,5]*p[3,5,6])+p[1,5,8]*p[2,4,7]*p[3,5,6]+p[1,7,8]*p[2,3,5]*p[4,5,6]-p[1,5,8]*p[2,3,7]*p[4,5,6]},
{{0,0,1,-1,0,-1,-1,2},s[1,3,4]+s[1,3,5]+s[1,4,5]+s[1,7,8]+s[2,3,4]+s[2,3,5]+s[2,4,5]+s[2,7,8]+2*s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,6,7]+s[3,6,8]+s[3,7,8]+2*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+2*s[4,6,7]+s[4,6,8]+s[4,7,8]+2*s[5,6,7]+s[5,6,8]+s[5,7,8]+s[6,7,8],-(p[1,2,8]*p[3,5,6]*p[4,6,7])+p[1,2,6]*p[3,5,8]*p[4,6,7]+p[1,2,8]*p[3,4,6]*p[5,6,7]-p[1,2,6]*p[3,4,8]*p[5,6,7]},
{{-1,0,-1,1,1,0,1,-1},s[1,4,5]+s[1,4,6]+s[1,4,7]+2*s[1,5,6]+s[1,5,7]+s[1,6,7]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+2*s[2,4,5]+2*s[2,4,6]+s[2,4,7]+2*s[2,5,6]+s[2,5,7]+s[2,6,7]+2*s[3,4,5]+2*s[3,4,6]+s[3,4,7]+2*s[3,5,6]+s[3,5,7]+s[3,6,7]+3*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+2*s[4,6,7]+s[4,6,8]+s[4,7,8]+3*s[5,6,7]+2*s[5,6,8]+2*s[5,7,8]+2*s[6,7,8],p[1,4,6]*p[2,3,7]*p[5,7,8]-p[1,2,3]*p[4,6,7]*p[5,7,8]-p[1,4,5]*p[2,3,7]*p[6,7,8]+p[1,2,3]*p[4,5,7]*p[6,7,8]}};


==> anc/g39.txt <==
(*   This is the file for the web invariants corresponding to the facets of the polytope C^{\dagger}(3,9) and C(3,9)                      *)
(*   In all we have three sets: A0 A1 and A2.                                                                                             *)
(*                                                                                                                                        *)
(*   A0 includes 327 facets of C^{\dagger}(3,9) that correspond to non-elliptic 9-point sl3 arborizable webs.                             *)
(*   A1 includes the rest 141 facets of C(3,9) that correspond to non-elliptic 9-point sl3 arborizable webs.                              *)
(*   A2 includes 3 facets of C(3,9) that correspond to non-elliptic 9-point sl3 non-arborizable webs.                                     *)
(*   Note that in C^{\dagger}(3,9) no facets correspond to a non-arborizable webs.                                                        *)
(*                                                                                                                                        *)
(*   For A0 and A1 each element contains three entries: (G, S, W) where:                                                                  *)
(*      G is the normal vector pointing INWARD to the facet;                                                                              *)
(*      S is the explicit formula for the facet written in genalized Mandelstam variables;                                                *)
(*      W is the corresponding web invariant through X_L map in the text;                                                                 *)
(*                                                                                                                                        *)
(*   For A2 each element contains four entries: (G, S, W, B) where:                                                                       *)
(*      {G, S, W} are the same as A0 and A1;                                                                                              *)
(*       B is used for square root term since A1 and A2 are associated with quadratic poles (see the text);                               *)
(*       The explicit formula of the square root term is: W^2 - 4B;                                                                       *)

A0={{{1,0,0,0,0,0,0,0,0,0},s[1,3,4]+s[2,3,4]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9],p[1,2,4]},
{{0,0,1,0,0,0,0,0,0,0},s[1,3,4]+s[1,3,5]+s[1,4,5]+s[2,3,4]+s[2,3,5]+s[2,4,5]+2*s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9],p[1,2,5]},
{{0,0,0,0,1,0,0,0,0,0},s[1,3,4]+s[1,3,5]+s[1,3,6]+s[1,4,5]+s[1,4,6]+s[1,5,6]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,4,5]+s[2,4,6]+s[2,5,6]+2*s[3,4,5]+2*s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+2*s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+2*s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,6,9]+s[5,6,7]+s[5,6,8]+s[5,6,9],p[1,2,6]},
{{0,0,0,0,0,0,1,0,0,0},s[1,3,4]+s[1,3,5]+s[1,3,6]+s[1,3,7]+s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,5,6]+s[1,5,7]+s[1,6,7]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,5,6]+s[2,5,7]+s[2,6,7]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+s[3,4,8]+s[3,4,9]+2*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+s[3,5,9]+2*s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+2*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+s[4,5,9]+2*s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+2*s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[6,7,8]+s[6,7,9],p[1,2,7]},
{{0,0,0,0,0,0,0,0,1,0},s[1,3,4]+s[1,3,5]+s[1,3,6]+s[1,3,7]+s[1,3,8]+s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,4,8]+s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,6,7]+s[2,6,8]+s[2,7,8]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+2*s[3,4,8]+s[3,4,9]+2*s[3,5,6]+2*s[3,5,7]+2*s[3,5,8]+s[3,5,9]+2*s[3,6,7]+2*s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],p[1,2,8]},
{{0,1,0,0,0,0,0,0,0,0},s[2,3,4],p[1,3,4]},
{{-1,1,1,0,0,0,0,0,0,0},s[1,4,5]+s[2,3,4]+s[2,3,5]+s[2,4,5]+s[3,4,5]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9],p[1,3,5]},
{{-1,1,0,0,1,0,0,0,0,0},s[1,4,5]+s[1,4,6]+s[1,5,6]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,4,5]+s[2,4,6]+s[2,5,6]+s[3,4,5]+s[3,4,6]+s[3,5,6]+2*s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,6,9]+s[5,6,7]+s[5,6,8]+s[5,6,9],p[1,3,6]},
{{-1,1,0,0,0,0,1,0,0,0},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,5,6]+s[1,5,7]+s[1,6,7]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,5,6]+s[2,5,7]+s[2,6,7]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,5,6]+s[3,5,7]+s[3,6,7]+2*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+s[4,5,9]+2*s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+2*s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[6,7,8]+s[6,7,9],p[1,3,7]},
{{-1,1,0,0,0,0,0,0,1,0},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,4,8]+s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,6,7]+s[2,6,8]+s[2,7,8]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,6,7]+s[3,6,8]+s[3,7,8]+2*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],p[1,3,8]},
{{-1,1,0,0,0,0,0,0,0,0},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,4,8]+s[1,4,9]+s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,5,9]+s[1,6,7]+s[1,6,8]+s[1,6,9]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,5,9]+s[2,6,7]+s[2,6,8]+s[2,6,9]+s[2,7,8]+s[2,7,9]+s[2,8,9]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+2*s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+2*s[4,6,9]+2*s[4,7,8]+2*s[4,7,9]+2*s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+2*s[5,6,9]+2*s[5,7,8]+2*s[5,7,9]+2*s[5,8,9]+2*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+2*s[7,8,9],p[1,3,9]},
{{0,0,0,1,0,0,0,0,0,0},s[2,3,4]+s[2,3,5]+s[2,4,5]+s[3,4,5],p[1,4,5]},
{{0,0,-1,1,1,0,0,0,0,0},s[1,5,6]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,4,5]+s[2,4,6]+s[2,5,6]+s[3,4,5]+s[3,4,6]+s[3,5,6]+s[4,5,6]+s[5,6,7]+s[5,6,8]+s[5,6,9],p[1,4,6]},
{{0,0,-1,1,0,0,1,0,0,0},s[1,5,6]+s[1,5,7]+s[1,6,7]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,5,6]+s[2,5,7]+s[2,6,7]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,5,6]+s[3,5,7]+s[3,6,7]+s[4,5,6]+s[4,5,7]+s[4,6,7]+2*s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[6,7,8]+s[6,7,9],p[1,4,7]},
{{0,0,-1,1,0,0,0,0,1,0},s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,6,7]+s[2,6,8]+s[2,7,8]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,6,7]+s[3,6,8]+s[3,7,8]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,6,7]+s[4,6,8]+s[4,7,8]+2*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],p[1,4,8]},
{{0,0,-1,1,0,0,0,0,0,0},s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,5,9]+s[1,6,7]+s[1,6,8]+s[1,6,9]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,5,9]+s[2,6,7]+s[2,6,8]+s[2,6,9]+s[2,7,8]+s[2,7,9]+s[2,8,9]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+2*s[5,6,9]+2*s[5,7,8]+2*s[5,7,9]+2*s[5,8,9]+2*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+2*s[7,8,9],p[1,4,9]},
{{0,0,0,0,0,1,0,0,0,0},s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,4,5]+s[2,4,6]+s[2,5,6]+s[3,4,5]+s[3,4,6]+s[3,5,6]+s[4,5,6],p[1,5,6]},
{{0,0,0,0,-1,1,1,0,0,0},s[1,6,7]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,5,6]+s[2,5,7]+s[2,6,7]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,5,6]+s[3,5,7]+s[3,6,7]+s[4,5,6]+s[4,5,7]+s[4,6,7]+s[5,6,7]+s[6,7,8]+s[6,7,9],p[1,5,7]},
{{0,0,0,0,-1,1,0,0,1,0},s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,6,7]+s[2,6,8]+s[2,7,8]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,6,7]+s[3,6,8]+s[3,7,8]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,6,7]+s[4,6,8]+s[4,7,8]+s[5,6,7]+s[5,6,8]+s[5,7,8]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],p[1,5,8]},
{{0,0,0,0,-1,1,0,0,0,0},s[1,6,7]+s[1,6,8]+s[1,6,9]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,5,9]+s[2,6,7]+s[2,6,8]+s[2,6,9]+s[2,7,8]+s[2,7,9]+s[2,8,9]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+2*s[7,8,9],p[1,5,9]},
{{0,0,0,0,0,0,0,1,0,0},s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,5,6]+s[2,5,7]+s[2,6,7]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,5,6]+s[3,5,7]+s[3,6,7]+s[4,5,6]+s[4,5,7]+s[4,6,7]+s[5,6,7],p[1,6,7]},
{{0,0,0,0,0,0,-1,1,1,0},s[1,7,8]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,6,7]+s[2,6,8]+s[2,7,8]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,6,7]+s[3,6,8]+s[3,7,8]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,6,7]+s[4,6,8]+s[4,7,8]+s[5,6,7]+s[5,6,8]+s[5,7,8]+s[6,7,8]+s[7,8,9],p[1,6,8]},
{{0,0,0,0,0,0,-1,1,0,0},s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,5,9]+s[2,6,7]+s[2,6,8]+s[2,6,9]+s[2,7,8]+s[2,7,9]+s[2,8,9]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+s[6,7,8]+s[6,7,9]+s[6,8,9]+2*s[7,8,9],p[1,6,9]},
{{0,0,0,0,0,0,0,0,0,1},s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,6,7]+s[2,6,8]+s[2,7,8]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,6,7]+s[3,6,8]+s[3,7,8]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,6,7]+s[4,6,8]+s[4,7,8]+s[5,6,7]+s[5,6,8]+s[5,7,8]+s[6,7,8],p[1,7,8]},
{{0,0,0,0,0,0,0,0,-1,1},s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,5,9]+s[2,6,7]+s[2,6,8]+s[2,6,9]+s[2,7,8]+s[2,7,9]+s[2,8,9]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],p[1,7,9]},
{{-1,0,1,0,0,0,0,0,0,0},s[1,4,5]+s[2,4,5]+s[3,4,5]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9],p[2,3,5]},
{{-1,0,0,0,1,0,0,0,0,0},s[1,4,5]+s[1,4,6]+s[1,5,6]+s[2,4,5]+s[2,4,6]+s[2,5,6]+s[3,4,5]+s[3,4,6]+s[3,5,6]+2*s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,6,9]+s[5,6,7]+s[5,6,8]+s[5,6,9],p[2,3,6]},
{{-1,0,0,0,0,0,1,0,0,0},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,5,6]+s[1,5,7]+s[1,6,7]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,5,6]+s[2,5,7]+s[2,6,7]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,5,6]+s[3,5,7]+s[3,6,7]+2*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+s[4,5,9]+2*s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+2*s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[6,7,8]+s[6,7,9],p[2,3,7]},
{{-1,0,0,0,0,0,0,0,1,0},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,4,8]+s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,6,7]+s[2,6,8]+s[2,7,8]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,6,7]+s[3,6,8]+s[3,7,8]+2*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],p[2,3,8]},
{{-1,0,0,0,0,0,0,0,0,0},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,4,8]+s[1,4,9]+s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,5,9]+s[1,6,7]+s[1,6,8]+s[1,6,9]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,5,9]+s[2,6,7]+s[2,6,8]+s[2,6,9]+s[2,7,8]+s[2,7,9]+s[2,8,9]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+2*s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+2*s[4,6,9]+2*s[4,7,8]+2*s[4,7,9]+2*s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+2*s[5,6,9]+2*s[5,7,8]+2*s[5,7,9]+2*s[5,8,9]+2*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+2*s[7,8,9],p[2,3,9]},
{{0,-1,0,1,0,0,0,0,0,0},s[3,4,5],p[2,4,5]},
{{0,-1,-1,1,1,0,0,0,0,0},s[1,5,6]+s[2,5,6]+s[3,4,5]+s[3,4,6]+s[3,5,6]+s[4,5,6]+s[5,6,7]+s[5,6,8]+s[5,6,9],p[2,4,6]},
{{0,-1,-1,1,0,0,1,0,0,0},s[1,5,6]+s[1,5,7]+s[1,6,7]+s[2,5,6]+s[2,5,7]+s[2,6,7]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,5,6]+s[3,5,7]+s[3,6,7]+s[4,5,6]+s[4,5,7]+s[4,6,7]+2*s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[6,7,8]+s[6,7,9],p[2,4,7]},
{{0,-1,-1,1,0,0,0,0,1,0},s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,6,7]+s[2,6,8]+s[2,7,8]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,6,7]+s[3,6,8]+s[3,7,8]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,6,7]+s[4,6,8]+s[4,7,8]+2*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],p[2,4,8]},
{{0,-1,-1,1,0,0,0,0,0,0},s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,5,9]+s[1,6,7]+s[1,6,8]+s[1,6,9]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,5,9]+s[2,6,7]+s[2,6,8]+s[2,6,9]+s[2,7,8]+s[2,7,9]+s[2,8,9]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+2*s[5,6,9]+2*s[5,7,8]+2*s[5,7,9]+2*s[5,8,9]+2*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+2*s[7,8,9],p[2,4,9]},
{{0,-1,0,0,0,1,0,0,0,0},s[3,4,5]+s[3,4,6]+s[3,5,6]+s[4,5,6],p[2,5,6]},
{{0,-1,0,0,-1,1,1,0,0,0},s[1,6,7]+s[2,6,7]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,5,6]+s[3,5,7]+s[3,6,7]+s[4,5,6]+s[4,5,7]+s[4,6,7]+s[5,6,7]+s[6,7,8]+s[6,7,9],p[2,5,7]},
{{0,-1,0,0,-1,1,0,0,1,0},s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,6,7]+s[2,6,8]+s[2,7,8]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,6,7]+s[3,6,8]+s[3,7,8]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,6,7]+s[4,6,8]+s[4,7,8]+s[5,6,7]+s[5,6,8]+s[5,7,8]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],p[2,5,8]},
{{0,-1,0,0,-1,1,0,0,0,0},s[1,6,7]+s[1,6,8]+s[1,6,9]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,6,7]+s[2,6,8]+s[2,6,9]+s[2,7,8]+s[2,7,9]+s[2,8,9]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+2*s[7,8,9],p[2,5,9]},
{{0,-1,0,0,0,0,0,1,0,0},s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,5,6]+s[3,5,7]+s[3,6,7]+s[4,5,6]+s[4,5,7]+s[4,6,7]+s[5,6,7],p[2,6,7]},
{{0,-1,0,0,0,0,-1,1,1,0},s[1,7,8]+s[2,7,8]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,6,7]+s[3,6,8]+s[3,7,8]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,6,7]+s[4,6,8]+s[4,7,8]+s[5,6,7]+s[5,6,8]+s[5,7,8]+s[6,7,8]+s[7,8,9],p[2,6,8]},
{{0,-1,0,0,0,0,-1,1,0,0},s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,7,8]+s[2,7,9]+s[2,8,9]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+s[6,7,8]+s[6,7,9]+s[6,8,9]+2*s[7,8,9],p[2,6,9]},
{{0,-1,0,0,0,0,0,0,0,1},s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,6,7]+s[3,6,8]+s[3,7,8]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,6,7]+s[4,6,8]+s[4,7,8]+s[5,6,7]+s[5,6,8]+s[5,7,8]+s[6,7,8],p[2,7,8]},
{{0,-1,0,0,0,0,0,0,-1,1},s[1,8,9]+s[2,8,9]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],p[2,7,9]},
{{0,-1,0,0,0,0,0,0,0,0},s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],p[2,8,9]},
{{0,0,-1,0,1,0,0,0,0,0},s[1,5,6]+s[2,5,6]+s[3,5,6]+s[4,5,6]+s[5,6,7]+s[5,6,8]+s[5,6,9],p[3,4,6]},
{{0,0,-1,0,0,0,1,0,0,0},s[1,5,6]+s[1,5,7]+s[1,6,7]+s[2,5,6]+s[2,5,7]+s[2,6,7]+s[3,5,6]+s[3,5,7]+s[3,6,7]+s[4,5,6]+s[4,5,7]+s[4,6,7]+2*s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[6,7,8]+s[6,7,9],p[3,4,7]},
{{0,0,-1,0,0,0,0,0,1,0},s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,6,7]+s[2,6,8]+s[2,7,8]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,6,7]+s[3,6,8]+s[3,7,8]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,6,7]+s[4,6,8]+s[4,7,8]+2*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],p[3,4,8]},
{{0,0,-1,0,0,0,0,0,0,0},s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,5,9]+s[1,6,7]+s[1,6,8]+s[1,6,9]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,5,9]+s[2,6,7]+s[2,6,8]+s[2,6,9]+s[2,7,8]+s[2,7,9]+s[2,8,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+2*s[5,6,9]+2*s[5,7,8]+2*s[5,7,9]+2*s[5,8,9]+2*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+2*s[7,8,9],p[3,4,9]},
{{0,0,0,-1,0,1,0,0,0,0},s[4,5,6],p[3,5,6]},
{{0,0,0,-1,-1,1,1,0,0,0},s[1,6,7]+s[2,6,7]+s[3,6,7]+s[4,5,6]+s[4,5,7]+s[4,6,7]+s[5,6,7]+s[6,7,8]+s[6,7,9],p[3,5,7]},
{{0,0,0,-1,-1,1,0,0,1,0},s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,6,7]+s[2,6,8]+s[2,7,8]+s[3,6,7]+s[3,6,8]+s[3,7,8]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,6,7]+s[4,6,8]+s[4,7,8]+s[5,6,7]+s[5,6,8]+s[5,7,8]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],p[3,5,8]},
{{0,0,0,-1,-1,1,0,0,0,0},s[1,6,7]+s[1,6,8]+s[1,6,9]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,6,7]+s[2,6,8]+s[2,6,9]+s[2,7,8]+s[2,7,9]+s[2,8,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+2*s[7,8,9],p[3,5,9]},
{{0,0,0,-1,0,0,0,1,0,0},s[4,5,6]+s[4,5,7]+s[4,6,7]+s[5,6,7],p[3,6,7]},
{{0,0,0,-1,0,0,-1,1,1,0},s[1,7,8]+s[2,7,8]+s[3,7,8]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,6,7]+s[4,6,8]+s[4,7,8]+s[5,6,7]+s[5,6,8]+s[5,7,8]+s[6,7,8]+s[7,8,9],p[3,6,8]},
{{0,0,0,-1,0,0,-1,1,0,0},s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,7,8]+s[2,7,9]+s[2,8,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+s[6,7,8]+s[6,7,9]+s[6,8,9]+2*s[7,8,9],p[3,6,9]},
{{0,0,0,-1,0,0,0,0,0,1},s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,6,7]+s[4,6,8]+s[4,7,8]+s[5,6,7]+s[5,6,8]+s[5,7,8]+s[6,7,8],p[3,7,8]},
{{0,0,0,-1,0,0,0,0,-1,1},s[1,8,9]+s[2,8,9]+s[3,8,9]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],p[3,7,9]},
{{0,0,0,-1,0,0,0,0,0,0},s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],p[3,8,9]},
{{0,0,0,0,-1,0,1,0,0,0},s[1,6,7]+s[2,6,7]+s[3,6,7]+s[4,6,7]+s[5,6,7]+s[6,7,8]+s[6,7,9],p[4,5,7]},
{{0,0,0,0,-1,0,0,0,1,0},s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,6,7]+s[2,6,8]+s[2,7,8]+s[3,6,7]+s[3,6,8]+s[3,7,8]+s[4,6,7]+s[4,6,8]+s[4,7,8]+s[5,6,7]+s[5,6,8]+s[5,7,8]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],p[4,5,8]},
{{0,0,0,0,-1,0,0,0,0,0},s[1,6,7]+s[1,6,8]+s[1,6,9]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,6,7]+s[2,6,8]+s[2,6,9]+s[2,7,8]+s[2,7,9]+s[2,8,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+2*s[7,8,9],p[4,5,9]},
{{0,0,0,0,0,-1,0,1,0,0},s[5,6,7],p[4,6,7]},
{{0,0,0,0,0,-1,-1,1,1,0},s[1,7,8]+s[2,7,8]+s[3,7,8]+s[4,7,8]+s[5,6,7]+s[5,6,8]+s[5,7,8]+s[6,7,8]+s[7,8,9],p[4,6,8]},
{{0,0,0,0,0,-1,-1,1,0,0},s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,7,8]+s[2,7,9]+s[2,8,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+s[6,7,8]+s[6,7,9]+s[6,8,9]+2*s[7,8,9],p[4,6,9]},
{{0,0,0,0,0,-1,0,0,0,1},s[5,6,7]+s[5,6,8]+s[5,7,8]+s[6,7,8],p[4,7,8]},
{{0,0,0,0,0,-1,0,0,-1,1},s[1,8,9]+s[2,8,9]+s[3,8,9]+s[4,8,9]+s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],p[4,7,9]},
{{0,0,0,0,0,-1,0,0,0,0},s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],p[4,8,9]},
{{0,0,0,0,0,0,-1,0,1,0},s[1,7,8]+s[2,7,8]+s[3,7,8]+s[4,7,8]+s[5,7,8]+s[6,7,8]+s[7,8,9],p[5,6,8]},
{{0,0,0,0,0,0,-1,0,0,0},s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,7,8]+s[2,7,9]+s[2,8,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+s[6,7,8]+s[6,7,9]+s[6,8,9]+2*s[7,8,9],p[5,6,9]},
{{0,0,0,0,0,0,0,-1,0,1},s[6,7,8],p[5,7,8]},
{{0,0,0,0,0,0,0,-1,-1,1},s[1,8,9]+s[2,8,9]+s[3,8,9]+s[4,8,9]+s[5,8,9]+s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],p[5,7,9]},
{{0,0,0,0,0,0,0,-1,0,0},s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],p[5,8,9]},
{{0,0,0,0,0,0,0,0,-1,0},s[1,8,9]+s[2,8,9]+s[3,8,9]+s[4,8,9]+s[5,8,9]+s[6,8,9]+s[7,8,9],p[6,7,9]},
{{0,0,0,0,0,0,0,0,0,-1},s[7,8,9],p[6,8,9]},
{{1,0,0,-1,0,1,0,0,0,0},s[1,3,4]+s[2,3,4]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[4,5,6],p[1,2,4]*p[3,5,6]-p[1,2,3]*p[4,5,6]},
{{1,0,0,-1,-1,1,1,0,0,0},s[1,3,4]+s[1,6,7]+s[2,3,4]+s[2,6,7]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,6,7]+s[4,5,6]+s[4,5,7]+s[4,6,7]+s[5,6,7]+s[6,7,8]+s[6,7,9],p[1,2,4]*p[3,5,7]-p[1,2,3]*p[4,5,7]},
{{1,0,0,-1,-1,1,0,0,1,0},s[1,3,4]+s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,3,4]+s[2,6,7]+s[2,6,8]+s[2,7,8]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,6,7]+s[3,6,8]+s[3,7,8]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,6,7]+s[4,6,8]+s[4,7,8]+s[5,6,7]+s[5,6,8]+s[5,7,8]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],p[1,2,4]*p[3,5,8]-p[1,2,3]*p[4,5,8]},
{{1,0,0,-1,-1,1,0,0,0,0},s[1,3,4]+s[1,6,7]+s[1,6,8]+s[1,6,9]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,6,7]+s[2,6,8]+s[2,6,9]+s[2,7,8]+s[2,7,9]+s[2,8,9]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+2*s[7,8,9],p[1,2,4]*p[3,5,9]-p[1,2,3]*p[4,5,9]},
{{1,0,0,-1,0,0,0,1,0,0},s[1,3,4]+s[2,3,4]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,6,7]+s[4,5,6]+s[4,5,7]+s[4,6,7]+s[5,6,7],p[1,2,4]*p[3,6,7]-p[1,2,3]*p[4,6,7]},
{{1,0,0,-1,0,0,-1,1,1,0},s[1,3,4]+s[1,7,8]+s[2,3,4]+s[2,7,8]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,6,7]+s[3,6,8]+s[3,7,8]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,6,7]+s[4,6,8]+s[4,7,8]+s[5,6,7]+s[5,6,8]+s[5,7,8]+s[6,7,8]+s[7,8,9],p[1,2,4]*p[3,6,8]-p[1,2,3]*p[4,6,8]},
{{1,0,0,-1,0,0,-1,1,0,0},s[1,3,4]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,7,8]+s[2,7,9]+s[2,8,9]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+s[6,7,8]+s[6,7,9]+s[6,8,9]+2*s[7,8,9],p[1,2,4]*p[3,6,9]-p[1,2,3]*p[4,6,9]},
{{1,0,0,-1,0,0,0,0,0,1},s[1,3,4]+s[2,3,4]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,6,7]+s[3,6,8]+s[3,7,8]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,6,7]+s[4,6,8]+s[4,7,8]+s[5,6,7]+s[5,6,8]+s[5,7,8]+s[6,7,8],p[1,2,4]*p[3,7,8]-p[1,2,3]*p[4,7,8]},
{{1,0,0,-1,0,0,0,0,-1,1},s[1,3,4]+s[1,8,9]+s[2,3,4]+s[2,8,9]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],p[1,2,4]*p[3,7,9]-p[1,2,3]*p[4,7,9]},
{{1,0,0,-1,0,0,0,0,0,0},s[1,3,4]+s[2,3,4]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],p[1,2,4]*p[3,8,9]-p[1,2,3]*p[4,8,9]},
{{0,0,1,-1,0,0,0,1,0,0},s[1,3,4]+s[1,3,5]+s[1,4,5]+s[2,3,4]+s[2,3,5]+s[2,4,5]+2*s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+2*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[5,6,7],p[1,2,5]*p[3,6,7]-p[1,2,3]*p[5,6,7]},
{{0,0,1,-1,0,0,-1,1,1,0},s[1,3,4]+s[1,3,5]+s[1,4,5]+s[1,7,8]+s[2,3,4]+s[2,3,5]+s[2,4,5]+s[2,7,8]+2*s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,7,8]+2*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,7,8]+s[5,6,7]+s[5,6,8]+s[5,7,8]+s[6,7,8]+s[7,8,9],p[1,2,5]*p[3,6,8]-p[1,2,3]*p[5,6,8]},
{{0,0,1,-1,0,0,-1,1,0,0},s[1,3,4]+s[1,3,5]+s[1,4,5]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,4,5]+s[2,7,8]+s[2,7,9]+s[2,8,9]+2*s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+2*s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+s[6,7,8]+s[6,7,9]+s[6,8,9]+2*s[7,8,9],p[1,2,5]*p[3,6,9]-p[1,2,3]*p[5,6,9]},
{{0,0,1,-1,0,0,0,0,0,1},s[1,3,4]+s[1,3,5]+s[1,4,5]+s[2,3,4]+s[2,3,5]+s[2,4,5]+2*s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,7,8]+2*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,7,8]+s[5,6,7]+s[5,6,8]+s[5,7,8]+s[6,7,8],p[1,2,5]*p[3,7,8]-p[1,2,3]*p[5,7,8]},
{{0,0,1,-1,0,0,0,0,-1,1},s[1,3,4]+s[1,3,5]+s[1,4,5]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,4,5]+s[2,8,9]+2*s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+2*s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],p[1,2,5]*p[3,7,9]-p[1,2,3]*p[5,7,9]},
{{0,0,1,-1,0,0,0,0,0,0},s[1,3,4]+s[1,3,5]+s[1,4,5]+s[2,3,4]+s[2,3,5]+s[2,4,5]+2*s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+2*s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],p[1,2,5]*p[3,8,9]-p[1,2,3]*p[5,8,9]},
{{0,0,0,-1,1,0,0,0,0,1},s[1,3,4]+s[1,3,5]+s[1,3,6]+s[1,4,5]+s[1,4,6]+s[1,5,6]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,4,5]+s[2,4,6]+s[2,5,6]+2*s[3,4,5]+2*s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+2*s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+3*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+s[4,7,8]+2*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+s[5,7,8]+s[6,7,8],p[1,2,6]*p[3,7,8]-p[1,2,3]*p[6,7,8]},
{{0,0,0,-1,1,0,0,0,-1,1},s[1,3,4]+s[1,3,5]+s[1,3,6]+s[1,4,5]+s[1,4,6]+s[1,5,6]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,4,5]+s[2,4,6]+s[2,5,6]+s[2,8,9]+2*s[3,4,5]+2*s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+2*s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+3*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+2*s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+2*s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+2*s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],p[1,2,6]*p[3,7,9]-p[1,2,3]*p[6,7,9]},
{{0,0,0,-1,1,0,0,0,0,0},s[1,3,4]+s[1,3,5]+s[1,3,6]+s[1,4,5]+s[1,4,6]+s[1,5,6]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,4,5]+s[2,4,6]+s[2,5,6]+2*s[3,4,5]+2*s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+2*s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+3*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+2*s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+2*s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+2*s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],p[1,2,6]*p[3,8,9]-p[1,2,3]*p[6,8,9]},
{{0,0,0,-1,0,0,1,0,0,0},s[1,3,4]+s[1,3,5]+s[1,3,6]+s[1,3,7]+s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,5,6]+s[1,5,7]+s[1,6,7]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,5,6]+s[2,5,7]+s[2,6,7]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+s[3,4,8]+s[3,4,9]+2*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+s[3,5,9]+2*s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+3*s[4,5,6]+3*s[4,5,7]+2*s[4,5,8]+2*s[4,5,9]+3*s[4,6,7]+2*s[4,6,8]+2*s[4,6,9]+2*s[4,7,8]+2*s[4,7,9]+s[4,8,9]+3*s[5,6,7]+2*s[5,6,8]+2*s[5,6,9]+2*s[5,7,8]+2*s[5,7,9]+s[5,8,9]+2*s[6,7,8]+2*s[6,7,9]+s[6,8,9]+s[7,8,9],p[1,2,7]*p[3,8,9]-p[1,2,3]*p[7,8,9]},
{{0,0,1,0,0,-1,0,1,0,0},s[1,3,4]+s[1,3,5]+s[1,4,5]+s[2,3,4]+s[2,3,5]+s[2,4,5]+2*s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[5,6,7],p[1,2,5]*p[4,6,7]-p[1,2,4]*p[5,6,7]},
{{0,0,1,0,0,-1,-1,1,1,0},s[1,3,4]+s[1,3,5]+s[1,4,5]+s[1,7,8]+s[2,3,4]+s[2,3,5]+s[2,4,5]+s[2,7,8]+2*s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,7,8]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,7,8]+s[5,6,7]+s[5,6,8]+s[5,7,8]+s[6,7,8]+s[7,8,9],p[1,2,5]*p[4,6,8]-p[1,2,4]*p[5,6,8]},
{{0,0,1,0,0,-1,-1,1,0,0},s[1,3,4]+s[1,3,5]+s[1,4,5]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,4,5]+s[2,7,8]+s[2,7,9]+s[2,8,9]+2*s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+s[6,7,8]+s[6,7,9]+s[6,8,9]+2*s[7,8,9],p[1,2,5]*p[4,6,9]-p[1,2,4]*p[5,6,9]},
{{0,0,1,0,0,-1,0,0,0,1},s[1,3,4]+s[1,3,5]+s[1,4,5]+s[2,3,4]+s[2,3,5]+s[2,4,5]+2*s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,7,8]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,7,8]+s[5,6,7]+s[5,6,8]+s[5,7,8]+s[6,7,8],p[1,2,5]*p[4,7,8]-p[1,2,4]*p[5,7,8]},
{{0,0,1,0,0,-1,0,0,-1,1},s[1,3,4]+s[1,3,5]+s[1,4,5]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,4,5]+s[2,8,9]+2*s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],p[1,2,5]*p[4,7,9]-p[1,2,4]*p[5,7,9]},
{{0,0,1,0,0,-1,0,0,0,0},s[1,3,4]+s[1,3,5]+s[1,4,5]+s[2,3,4]+s[2,3,5]+s[2,4,5]+2*s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],p[1,2,5]*p[4,8,9]-p[1,2,4]*p[5,8,9]},
{{0,0,0,0,1,-1,0,0,0,1},s[1,3,4]+s[1,3,5]+s[1,3,6]+s[1,4,5]+s[1,4,6]+s[1,5,6]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,4,5]+s[2,4,6]+s[2,5,6]+2*s[3,4,5]+2*s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+2*s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+2*s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+2*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+s[5,7,8]+s[6,7,8],p[1,2,6]*p[4,7,8]-p[1,2,4]*p[6,7,8]},
{{0,0,0,0,1,-1,0,0,-1,1},s[1,3,4]+s[1,3,5]+s[1,3,6]+s[1,4,5]+s[1,4,6]+s[1,5,6]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,4,5]+s[2,4,6]+s[2,5,6]+s[2,8,9]+2*s[3,4,5]+2*s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+2*s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+2*s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],p[1,2,6]*p[4,7,9]-p[1,2,4]*p[6,7,9]},
{{0,0,0,0,1,-1,0,0,0,0},s[1,3,4]+s[1,3,5]+s[1,3,6]+s[1,4,5]+s[1,4,6]+s[1,5,6]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,4,5]+s[2,4,6]+s[2,5,6]+2*s[3,4,5]+2*s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+2*s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+2*s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],p[1,2,6]*p[4,8,9]-p[1,2,4]*p[6,8,9]},
{{0,0,0,0,0,-1,1,0,0,0},s[1,3,4]+s[1,3,5]+s[1,3,6]+s[1,3,7]+s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,5,6]+s[1,5,7]+s[1,6,7]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,5,6]+s[2,5,7]+s[2,6,7]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+s[3,4,8]+s[3,4,9]+2*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+s[3,5,9]+2*s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+s[4,5,9]+2*s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+3*s[5,6,7]+2*s[5,6,8]+2*s[5,6,9]+2*s[5,7,8]+2*s[5,7,9]+s[5,8,9]+2*s[6,7,8]+2*s[6,7,9]+s[6,8,9]+s[7,8,9],p[1,2,7]*p[4,8,9]-p[1,2,4]*p[7,8,9]},
{{0,0,0,0,1,0,0,-1,0,1},s[1,3,4]+s[1,3,5]+s[1,3,6]+s[1,4,5]+s[1,4,6]+s[1,5,6]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,4,5]+s[2,4,6]+s[2,5,6]+2*s[3,4,5]+2*s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+2*s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+2*s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[6,7,8],p[1,2,6]*p[5,7,8]-p[1,2,5]*p[6,7,8]},
{{0,0,0,0,1,0,0,-1,-1,1},s[1,3,4]+s[1,3,5]+s[1,3,6]+s[1,4,5]+s[1,4,6]+s[1,5,6]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,4,5]+s[2,4,6]+s[2,5,6]+s[2,8,9]+2*s[3,4,5]+2*s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+2*s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],p[1,2,6]*p[5,7,9]-p[1,2,5]*p[6,7,9]},
{{0,0,0,0,1,0,0,-1,0,0},s[1,3,4]+s[1,3,5]+s[1,3,6]+s[1,4,5]+s[1,4,6]+s[1,5,6]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,4,5]+s[2,4,6]+s[2,5,6]+2*s[3,4,5]+2*s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+2*s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],p[1,2,6]*p[5,8,9]-p[1,2,5]*p[6,8,9]},
{{0,0,0,0,0,0,1,-1,0,0},s[1,3,4]+s[1,3,5]+s[1,3,6]+s[1,3,7]+s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,5,6]+s[1,5,7]+s[1,6,7]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,5,6]+s[2,5,7]+s[2,6,7]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+s[3,4,8]+s[3,4,9]+2*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+s[3,5,9]+2*s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+s[4,5,9]+2*s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+2*s[6,7,9]+s[6,8,9]+s[7,8,9],p[1,2,7]*p[5,8,9]-p[1,2,5]*p[7,8,9]},
{{0,0,0,0,0,0,1,0,0,-1},s[1,3,4]+s[1,3,5]+s[1,3,6]+s[1,3,7]+s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,5,6]+s[1,5,7]+s[1,6,7]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,5,6]+s[2,5,7]+s[2,6,7]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+s[3,4,8]+s[3,4,9]+2*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+s[3,5,9]+2*s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+s[4,5,9]+2*s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],p[1,2,7]*p[6,8,9]-p[1,2,6]*p[7,8,9]},
{{-1,1,1,0,0,-1,0,1,0,0},s[1,4,5]+s[2,3,4]+s[2,3,5]+s[2,4,5]+s[3,4,5]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[5,6,7],p[1,3,5]*p[4,6,7]-p[1,3,4]*p[5,6,7]},
{{-1,1,1,0,0,-1,-1,1,1,0},s[1,4,5]+s[1,7,8]+s[2,3,4]+s[2,3,5]+s[2,4,5]+s[2,7,8]+s[3,4,5]+s[3,7,8]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,7,8]+s[5,6,7]+s[5,6,8]+s[5,7,8]+s[6,7,8]+s[7,8,9],p[1,3,5]*p[4,6,8]-p[1,3,4]*p[5,6,8]},
{{-1,1,1,0,0,-1,-1,1,0,0},s[1,4,5]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,4,5]+s[2,7,8]+s[2,7,9]+s[2,8,9]+s[3,4,5]+s[3,7,8]+s[3,7,9]+s[3,8,9]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+s[6,7,8]+s[6,7,9]+s[6,8,9]+2*s[7,8,9],p[1,3,5]*p[4,6,9]-p[1,3,4]*p[5,6,9]},
{{-1,1,1,0,0,-1,0,0,0,1},s[1,4,5]+s[2,3,4]+s[2,3,5]+s[2,4,5]+s[3,4,5]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,7,8]+s[5,6,7]+s[5,6,8]+s[5,7,8]+s[6,7,8],p[1,3,5]*p[4,7,8]-p[1,3,4]*p[5,7,8]},
{{-1,1,1,0,0,-1,0,0,-1,1},s[1,4,5]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,4,5]+s[2,8,9]+s[3,4,5]+s[3,8,9]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],p[1,3,5]*p[4,7,9]-p[1,3,4]*p[5,7,9]},
{{-1,1,1,0,0,-1,0,0,0,0},s[1,4,5]+s[2,3,4]+s[2,3,5]+s[2,4,5]+s[3,4,5]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],p[1,3,5]*p[4,8,9]-p[1,3,4]*p[5,8,9]},
{{-1,1,0,0,1,-1,0,0,0,1},s[1,4,5]+s[1,4,6]+s[1,5,6]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,4,5]+s[2,4,6]+s[2,5,6]+s[3,4,5]+s[3,4,6]+s[3,5,6]+2*s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+2*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+s[5,7,8]+s[6,7,8],p[1,3,6]*p[4,7,8]-p[1,3,4]*p[6,7,8]},
{{-1,1,0,0,1,-1,0,0,-1,1},s[1,4,5]+s[1,4,6]+s[1,5,6]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,4,5]+s[2,4,6]+s[2,5,6]+s[2,8,9]+s[3,4,5]+s[3,4,6]+s[3,5,6]+s[3,8,9]+2*s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+2*s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],p[1,3,6]*p[4,7,9]-p[1,3,4]*p[6,7,9]},
{{-1,1,0,0,1,-1,0,0,0,0},s[1,4,5]+s[1,4,6]+s[1,5,6]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,4,5]+s[2,4,6]+s[2,5,6]+s[3,4,5]+s[3,4,6]+s[3,5,6]+2*s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+2*s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],p[1,3,6]*p[4,8,9]-p[1,3,4]*p[6,8,9]},
{{-1,1,0,0,0,-1,1,0,0,0},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,5,6]+s[1,5,7]+s[1,6,7]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,5,6]+s[2,5,7]+s[2,6,7]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,5,6]+s[3,5,7]+s[3,6,7]+2*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+s[4,5,9]+2*s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+3*s[5,6,7]+2*s[5,6,8]+2*s[5,6,9]+2*s[5,7,8]+2*s[5,7,9]+s[5,8,9]+2*s[6,7,8]+2*s[6,7,9]+s[6,8,9]+s[7,8,9],p[1,3,7]*p[4,8,9]-p[1,3,4]*p[7,8,9]},
{{-1,1,0,0,1,0,0,-1,0,1},s[1,4,5]+s[1,4,6]+s[1,5,6]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,4,5]+s[2,4,6]+s[2,5,6]+s[3,4,5]+s[3,4,6]+s[3,5,6]+2*s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[6,7,8],p[1,3,6]*p[5,7,8]-p[1,3,5]*p[6,7,8]},
{{-1,1,0,0,1,0,0,-1,-1,1},s[1,4,5]+s[1,4,6]+s[1,5,6]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,4,5]+s[2,4,6]+s[2,5,6]+s[2,8,9]+s[3,4,5]+s[3,4,6]+s[3,5,6]+s[3,8,9]+2*s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],p[1,3,6]*p[5,7,9]-p[1,3,5]*p[6,7,9]},
{{-1,1,0,0,1,0,0,-1,0,0},s[1,4,5]+s[1,4,6]+s[1,5,6]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,4,5]+s[2,4,6]+s[2,5,6]+s[3,4,5]+s[3,4,6]+s[3,5,6]+2*s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],p[1,3,6]*p[5,8,9]-p[1,3,5]*p[6,8,9]},
{{-1,1,0,0,0,0,1,-1,0,0},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,5,6]+s[1,5,7]+s[1,6,7]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,5,6]+s[2,5,7]+s[2,6,7]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,5,6]+s[3,5,7]+s[3,6,7]+2*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+s[4,5,9]+2*s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+2*s[6,7,9]+s[6,8,9]+s[7,8,9],p[1,3,7]*p[5,8,9]-p[1,3,5]*p[7,8,9]},
{{-1,1,0,0,0,0,1,0,0,-1},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,5,6]+s[1,5,7]+s[1,6,7]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,5,6]+s[2,5,7]+s[2,6,7]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,5,6]+s[3,5,7]+s[3,6,7]+2*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+s[4,5,9]+2*s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],p[1,3,7]*p[6,8,9]-p[1,3,6]*p[7,8,9]},
{{0,0,-1,1,1,0,0,-1,0,1},s[1,5,6]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,4,5]+s[2,4,6]+s[2,5,6]+s[3,4,5]+s[3,4,6]+s[3,5,6]+s[4,5,6]+s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[6,7,8],p[1,4,6]*p[5,7,8]-p[1,4,5]*p[6,7,8]},
{{0,0,-1,1,1,0,0,-1,-1,1},s[1,5,6]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,4,5]+s[2,4,6]+s[2,5,6]+s[2,8,9]+s[3,4,5]+s[3,4,6]+s[3,5,6]+s[3,8,9]+s[4,5,6]+s[4,8,9]+s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],p[1,4,6]*p[5,7,9]-p[1,4,5]*p[6,7,9]},
{{0,0,-1,1,1,0,0,-1,0,0},s[1,5,6]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,4,5]+s[2,4,6]+s[2,5,6]+s[3,4,5]+s[3,4,6]+s[3,5,6]+s[4,5,6]+s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],p[1,4,6]*p[5,8,9]-p[1,4,5]*p[6,8,9]},
{{0,0,-1,1,0,0,1,-1,0,0},s[1,5,6]+s[1,5,7]+s[1,6,7]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,5,6]+s[2,5,7]+s[2,6,7]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,5,6]+s[3,5,7]+s[3,6,7]+s[4,5,6]+s[4,5,7]+s[4,6,7]+2*s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+2*s[6,7,9]+s[6,8,9]+s[7,8,9],p[1,4,7]*p[5,8,9]-p[1,4,5]*p[7,8,9]},
{{0,0,-1,1,0,0,1,0,0,-1},s[1,5,6]+s[1,5,7]+s[1,6,7]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,5,6]+s[2,5,7]+s[2,6,7]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,5,6]+s[3,5,7]+s[3,6,7]+s[4,5,6]+s[4,5,7]+s[4,6,7]+2*s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],p[1,4,7]*p[6,8,9]-p[1,4,6]*p[7,8,9]},
{{0,0,0,0,-1,1,1,0,0,-1},s[1,6,7]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,5,6]+s[2,5,7]+s[2,6,7]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,5,6]+s[3,5,7]+s[3,6,7]+s[4,5,6]+s[4,5,7]+s[4,6,7]+s[5,6,7]+s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],p[1,5,7]*p[6,8,9]-p[1,5,6]*p[7,8,9]},
{{-1,0,1,0,0,-1,0,1,0,0},s[1,4,5]+s[2,4,5]+s[3,4,5]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[5,6,7],p[2,3,5]*p[4,6,7]-p[2,3,4]*p[5,6,7]},
{{-1,0,1,0,0,-1,-1,1,1,0},s[1,4,5]+s[1,7,8]+s[2,4,5]+s[2,7,8]+s[3,4,5]+s[3,7,8]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,7,8]+s[5,6,7]+s[5,6,8]+s[5,7,8]+s[6,7,8]+s[7,8,9],p[2,3,5]*p[4,6,8]-p[2,3,4]*p[5,6,8]},
{{-1,0,1,0,0,-1,-1,1,0,0},s[1,4,5]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,4,5]+s[2,7,8]+s[2,7,9]+s[2,8,9]+s[3,4,5]+s[3,7,8]+s[3,7,9]+s[3,8,9]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+s[6,7,8]+s[6,7,9]+s[6,8,9]+2*s[7,8,9],p[2,3,5]*p[4,6,9]-p[2,3,4]*p[5,6,9]},
{{-1,0,1,0,0,-1,0,0,0,1},s[1,4,5]+s[2,4,5]+s[3,4,5]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,7,8]+s[5,6,7]+s[5,6,8]+s[5,7,8]+s[6,7,8],p[2,3,5]*p[4,7,8]-p[2,3,4]*p[5,7,8]},
{{-1,0,1,0,0,-1,0,0,-1,1},s[1,4,5]+s[1,8,9]+s[2,4,5]+s[2,8,9]+s[3,4,5]+s[3,8,9]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],p[2,3,5]*p[4,7,9]-p[2,3,4]*p[5,7,9]},
{{-1,0,1,0,0,-1,0,0,0,0},s[1,4,5]+s[2,4,5]+s[3,4,5]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],p[2,3,5]*p[4,8,9]-p[2,3,4]*p[5,8,9]},
{{-1,0,0,0,1,-1,0,0,0,1},s[1,4,5]+s[1,4,6]+s[1,5,6]+s[2,4,5]+s[2,4,6]+s[2,5,6]+s[3,4,5]+s[3,4,6]+s[3,5,6]+2*s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+2*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+s[5,7,8]+s[6,7,8],p[2,3,6]*p[4,7,8]-p[2,3,4]*p[6,7,8]},
{{-1,0,0,0,1,-1,0,0,-1,1},s[1,4,5]+s[1,4,6]+s[1,5,6]+s[1,8,9]+s[2,4,5]+s[2,4,6]+s[2,5,6]+s[2,8,9]+s[3,4,5]+s[3,4,6]+s[3,5,6]+s[3,8,9]+2*s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+2*s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],p[2,3,6]*p[4,7,9]-p[2,3,4]*p[6,7,9]},
{{-1,0,0,0,1,-1,0,0,0,0},s[1,4,5]+s[1,4,6]+s[1,5,6]+s[2,4,5]+s[2,4,6]+s[2,5,6]+s[3,4,5]+s[3,4,6]+s[3,5,6]+2*s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+2*s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],p[2,3,6]*p[4,8,9]-p[2,3,4]*p[6,8,9]},
{{-1,0,0,0,0,-1,1,0,0,0},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,5,6]+s[1,5,7]+s[1,6,7]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,5,6]+s[2,5,7]+s[2,6,7]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,5,6]+s[3,5,7]+s[3,6,7]+2*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+s[4,5,9]+2*s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+3*s[5,6,7]+2*s[5,6,8]+2*s[5,6,9]+2*s[5,7,8]+2*s[5,7,9]+s[5,8,9]+2*s[6,7,8]+2*s[6,7,9]+s[6,8,9]+s[7,8,9],p[2,3,7]*p[4,8,9]-p[2,3,4]*p[7,8,9]},
{{-1,0,0,0,1,0,0,-1,0,1},s[1,4,5]+s[1,4,6]+s[1,5,6]+s[2,4,5]+s[2,4,6]+s[2,5,6]+s[3,4,5]+s[3,4,6]+s[3,5,6]+2*s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[6,7,8],p[2,3,6]*p[5,7,8]-p[2,3,5]*p[6,7,8]},
{{-1,0,0,0,1,0,0,-1,-1,1},s[1,4,5]+s[1,4,6]+s[1,5,6]+s[1,8,9]+s[2,4,5]+s[2,4,6]+s[2,5,6]+s[2,8,9]+s[3,4,5]+s[3,4,6]+s[3,5,6]+s[3,8,9]+2*s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],p[2,3,6]*p[5,7,9]-p[2,3,5]*p[6,7,9]},
{{-1,0,0,0,1,0,0,-1,0,0},s[1,4,5]+s[1,4,6]+s[1,5,6]+s[2,4,5]+s[2,4,6]+s[2,5,6]+s[3,4,5]+s[3,4,6]+s[3,5,6]+2*s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],p[2,3,6]*p[5,8,9]-p[2,3,5]*p[6,8,9]},
{{-1,0,0,0,0,0,1,-1,0,0},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,5,6]+s[1,5,7]+s[1,6,7]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,5,6]+s[2,5,7]+s[2,6,7]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,5,6]+s[3,5,7]+s[3,6,7]+2*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+s[4,5,9]+2*s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+2*s[6,7,9]+s[6,8,9]+s[7,8,9],p[2,3,7]*p[5,8,9]-p[2,3,5]*p[7,8,9]},
{{-1,0,0,0,0,0,1,0,0,-1},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,5,6]+s[1,5,7]+s[1,6,7]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,5,6]+s[2,5,7]+s[2,6,7]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,5,6]+s[3,5,7]+s[3,6,7]+2*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+s[4,5,9]+2*s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],p[2,3,7]*p[6,8,9]-p[2,3,6]*p[7,8,9]},
{{0,-1,-1,1,1,0,0,-1,0,1},s[1,5,6]+s[2,5,6]+s[3,4,5]+s[3,4,6]+s[3,5,6]+s[4,5,6]+s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[6,7,8],p[2,4,6]*p[5,7,8]-p[2,4,5]*p[6,7,8]},
{{0,-1,-1,1,1,0,0,-1,-1,1},s[1,5,6]+s[1,8,9]+s[2,5,6]+s[2,8,9]+s[3,4,5]+s[3,4,6]+s[3,5,6]+s[3,8,9]+s[4,5,6]+s[4,8,9]+s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],p[2,4,6]*p[5,7,9]-p[2,4,5]*p[6,7,9]},
{{0,-1,-1,1,1,0,0,-1,0,0},s[1,5,6]+s[2,5,6]+s[3,4,5]+s[3,4,6]+s[3,5,6]+s[4,5,6]+s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],p[2,4,6]*p[5,8,9]-p[2,4,5]*p[6,8,9]},
{{0,-1,-1,1,0,0,1,-1,0,0},s[1,5,6]+s[1,5,7]+s[1,6,7]+s[2,5,6]+s[2,5,7]+s[2,6,7]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,5,6]+s[3,5,7]+s[3,6,7]+s[4,5,6]+s[4,5,7]+s[4,6,7]+2*s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+2*s[6,7,9]+s[6,8,9]+s[7,8,9],p[2,4,7]*p[5,8,9]-p[2,4,5]*p[7,8,9]},
{{0,-1,-1,1,0,0,1,0,0,-1},s[1,5,6]+s[1,5,7]+s[1,6,7]+s[2,5,6]+s[2,5,7]+s[2,6,7]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,5,6]+s[3,5,7]+s[3,6,7]+s[4,5,6]+s[4,5,7]+s[4,6,7]+2*s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],p[2,4,7]*p[6,8,9]-p[2,4,6]*p[7,8,9]},
{{0,-1,0,0,-1,1,1,0,0,-1},s[1,6,7]+s[2,6,7]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,5,6]+s[3,5,7]+s[3,6,7]+s[4,5,6]+s[4,5,7]+s[4,6,7]+s[5,6,7]+s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],p[2,5,7]*p[6,8,9]-p[2,5,6]*p[7,8,9]},
{{0,0,-1,0,1,0,0,-1,0,1},s[1,5,6]+s[2,5,6]+s[3,5,6]+s[4,5,6]+s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[6,7,8],p[3,4,6]*p[5,7,8]-p[3,4,5]*p[6,7,8]},
{{0,0,-1,0,1,0,0,-1,-1,1},s[1,5,6]+s[1,8,9]+s[2,5,6]+s[2,8,9]+s[3,5,6]+s[3,8,9]+s[4,5,6]+s[4,8,9]+s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],p[3,4,6]*p[5,7,9]-p[3,4,5]*p[6,7,9]},
{{0,0,-1,0,1,0,0,-1,0,0},s[1,5,6]+s[2,5,6]+s[3,5,6]+s[4,5,6]+s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],p[3,4,6]*p[5,8,9]-p[3,4,5]*p[6,8,9]},
{{0,0,-1,0,0,0,1,-1,0,0},s[1,5,6]+s[1,5,7]+s[1,6,7]+s[2,5,6]+s[2,5,7]+s[2,6,7]+s[3,5,6]+s[3,5,7]+s[3,6,7]+s[4,5,6]+s[4,5,7]+s[4,6,7]+2*s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+2*s[6,7,9]+s[6,8,9]+s[7,8,9],p[3,4,7]*p[5,8,9]-p[3,4,5]*p[7,8,9]},
{{0,0,-1,0,0,0,1,0,0,-1},s[1,5,6]+s[1,5,7]+s[1,6,7]+s[2,5,6]+s[2,5,7]+s[2,6,7]+s[3,5,6]+s[3,5,7]+s[3,6,7]+s[4,5,6]+s[4,5,7]+s[4,6,7]+2*s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],p[3,4,7]*p[6,8,9]-p[3,4,6]*p[7,8,9]},
{{0,0,0,-1,-1,1,1,0,0,-1},s[1,6,7]+s[2,6,7]+s[3,6,7]+s[4,5,6]+s[4,5,7]+s[4,6,7]+s[5,6,7]+s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],p[3,5,7]*p[6,8,9]-p[3,5,6]*p[7,8,9]},
{{0,0,0,0,-1,0,1,0,0,-1},s[1,6,7]+s[2,6,7]+s[3,6,7]+s[4,6,7]+s[5,6,7]+s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],p[4,5,7]*p[6,8,9]-p[4,5,6]*p[7,8,9]},
{{-1,0,0,1,1,0,0,0,0,0},s[1,4,5]+s[1,4,6]+s[1,5,6]+s[2,3,4]+s[2,3,5]+s[2,3,6]+2*s[2,4,5]+s[2,4,6]+s[2,5,6]+2*s[3,4,5]+s[3,4,6]+s[3,5,6]+2*s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,6,9]+s[5,6,7]+s[5,6,8]+s[5,6,9],p[1,3,6]*p[2,4,5]-p[1,2,6]*p[3,4,5]},
{{-1,0,0,1,0,0,1,0,0,0},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,5,6]+s[1,5,7]+s[1,6,7]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+2*s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,5,6]+s[2,5,7]+s[2,6,7]+2*s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,5,6]+s[3,5,7]+s[3,6,7]+2*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+s[4,5,9]+2*s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+2*s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[6,7,8]+s[6,7,9],p[1,3,7]*p[2,4,5]-p[1,2,7]*p[3,4,5]},
{{-1,0,0,1,0,0,0,0,1,0},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,4,8]+s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+2*s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,6,7]+s[2,6,8]+s[2,7,8]+2*s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,6,7]+s[3,6,8]+s[3,7,8]+2*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],p[1,3,8]*p[2,4,5]-p[1,2,8]*p[3,4,5]},
{{-1,0,0,1,0,0,0,0,0,0},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,4,8]+s[1,4,9]+s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,5,9]+s[1,6,7]+s[1,6,8]+s[1,6,9]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+2*s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,5,9]+s[2,6,7]+s[2,6,8]+s[2,6,9]+s[2,7,8]+s[2,7,9]+s[2,8,9]+2*s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+2*s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+2*s[4,6,9]+2*s[4,7,8]+2*s[4,7,9]+2*s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+2*s[5,6,9]+2*s[5,7,8]+2*s[5,7,9]+2*s[5,8,9]+2*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+2*s[7,8,9],p[1,3,9]*p[2,4,5]-p[1,2,9]*p[3,4,5]},
{{-1,0,-1,1,1,0,1,0,0,0},s[1,4,5]+s[1,4,6]+s[1,4,7]+2*s[1,5,6]+s[1,5,7]+s[1,6,7]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+2*s[2,4,5]+2*s[2,4,6]+s[2,4,7]+2*s[2,5,6]+s[2,5,7]+s[2,6,7]+2*s[3,4,5]+2*s[3,4,6]+s[3,4,7]+2*s[3,5,6]+s[3,5,7]+s[3,6,7]+3*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+s[4,5,9]+2*s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+3*s[5,6,7]+2*s[5,6,8]+2*s[5,6,9]+s[5,7,8]+s[5,7,9]+s[6,7,8]+s[6,7,9],p[1,3,7]*p[2,4,6]-p[1,2,7]*p[3,4,6]},
{{-1,0,-1,1,1,0,0,0,1,0},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,4,8]+2*s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+2*s[2,4,5]+2*s[2,4,6]+s[2,4,7]+s[2,4,8]+2*s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,6,7]+s[2,6,8]+s[2,7,8]+2*s[3,4,5]+2*s[3,4,6]+s[3,4,7]+s[3,4,8]+2*s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,6,7]+s[3,6,8]+s[3,7,8]+3*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+3*s[5,6,7]+3*s[5,6,8]+2*s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],p[1,3,8]*p[2,4,6]-p[1,2,8]*p[3,4,6]},
{{-1,0,-1,1,1,0,0,0,0,0},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,4,8]+s[1,4,9]+2*s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,5,9]+s[1,6,7]+s[1,6,8]+s[1,6,9]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+2*s[2,4,5]+2*s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+2*s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,5,9]+s[2,6,7]+s[2,6,8]+s[2,6,9]+s[2,7,8]+s[2,7,9]+s[2,8,9]+2*s[3,4,5]+2*s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+2*s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+3*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+2*s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+2*s[4,6,9]+2*s[4,7,8]+2*s[4,7,9]+2*s[4,8,9]+3*s[5,6,7]+3*s[5,6,8]+3*s[5,6,9]+2*s[5,7,8]+2*s[5,7,9]+2*s[5,8,9]+2*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+2*s[7,8,9],p[1,3,9]*p[2,4,6]-p[1,2,9]*p[3,4,6]},
{{-1,0,-1,1,0,0,1,0,1,0},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,4,8]+2*s[1,5,6]+2*s[1,5,7]+s[1,5,8]+2*s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+2*s[2,4,5]+2*s[2,4,6]+2*s[2,4,7]+s[2,4,8]+2*s[2,5,6]+2*s[2,5,7]+s[2,5,8]+2*s[2,6,7]+s[2,6,8]+s[2,7,8]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+s[3,4,8]+2*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+2*s[3,6,7]+s[3,6,8]+s[3,7,8]+3*s[4,5,6]+3*s[4,5,7]+2*s[4,5,8]+s[4,5,9]+3*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+4*s[5,6,7]+3*s[5,6,8]+2*s[5,6,9]+3*s[5,7,8]+2*s[5,7,9]+s[5,8,9]+3*s[6,7,8]+2*s[6,7,9]+s[6,8,9]+s[7,8,9],p[1,3,8]*p[2,4,7]-p[1,2,8]*p[3,4,7]},
{{-1,0,-1,1,0,0,1,0,0,0},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,4,8]+s[1,4,9]+2*s[1,5,6]+2*s[1,5,7]+s[1,5,8]+s[1,5,9]+2*s[1,6,7]+s[1,6,8]+s[1,6,9]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+2*s[2,4,5]+2*s[2,4,6]+2*s[2,4,7]+s[2,4,8]+s[2,4,9]+2*s[2,5,6]+2*s[2,5,7]+s[2,5,8]+s[2,5,9]+2*s[2,6,7]+s[2,6,8]+s[2,6,9]+s[2,7,8]+s[2,7,9]+s[2,8,9]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+s[3,4,8]+s[3,4,9]+2*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+s[3,5,9]+2*s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+3*s[4,5,6]+3*s[4,5,7]+2*s[4,5,8]+2*s[4,5,9]+3*s[4,6,7]+2*s[4,6,8]+2*s[4,6,9]+2*s[4,7,8]+2*s[4,7,9]+2*s[4,8,9]+4*s[5,6,7]+3*s[5,6,8]+3*s[5,6,9]+3*s[5,7,8]+3*s[5,7,9]+2*s[5,8,9]+3*s[6,7,8]+3*s[6,7,9]+2*s[6,8,9]+2*s[7,8,9],p[1,3,9]*p[2,4,7]-p[1,2,9]*p[3,4,7]},
{{-1,0,-1,1,0,0,0,0,1,0},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,4,8]+s[1,4,9]+2*s[1,5,6]+2*s[1,5,7]+2*s[1,5,8]+s[1,5,9]+2*s[1,6,7]+2*s[1,6,8]+s[1,6,9]+2*s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+2*s[2,4,5]+2*s[2,4,6]+2*s[2,4,7]+2*s[2,4,8]+s[2,4,9]+2*s[2,5,6]+2*s[2,5,7]+2*s[2,5,8]+s[2,5,9]+2*s[2,6,7]+2*s[2,6,8]+s[2,6,9]+2*s[2,7,8]+s[2,7,9]+s[2,8,9]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+2*s[3,4,8]+s[3,4,9]+2*s[3,5,6]+2*s[3,5,7]+2*s[3,5,8]+s[3,5,9]+2*s[3,6,7]+2*s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+3*s[4,5,6]+3*s[4,5,7]+3*s[4,5,8]+2*s[4,5,9]+3*s[4,6,7]+3*s[4,6,8]+2*s[4,6,9]+3*s[4,7,8]+2*s[4,7,9]+2*s[4,8,9]+4*s[5,6,7]+4*s[5,6,8]+3*s[5,6,9]+4*s[5,7,8]+3*s[5,7,9]+3*s[5,8,9]+4*s[6,7,8]+3*s[6,7,9]+3*s[6,8,9]+3*s[7,8,9],p[1,3,9]*p[2,4,8]-p[1,2,9]*p[3,4,8]},
{{-1,0,0,0,0,1,1,0,0,0},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,5,6]+s[1,5,7]+s[1,6,7]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+2*s[2,4,5]+2*s[2,4,6]+s[2,4,7]+2*s[2,5,6]+s[2,5,7]+s[2,6,7]+2*s[3,4,5]+2*s[3,4,6]+s[3,4,7]+2*s[3,5,6]+s[3,5,7]+s[3,6,7]+3*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+s[4,5,9]+2*s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+2*s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[6,7,8]+s[6,7,9],p[1,3,7]*p[2,5,6]-p[1,2,7]*p[3,5,6]},
{{-1,0,0,0,0,1,0,0,1,0},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,4,8]+s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+2*s[2,4,5]+2*s[2,4,6]+s[2,4,7]+s[2,4,8]+2*s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,6,7]+s[2,6,8]+s[2,7,8]+2*s[3,4,5]+2*s[3,4,6]+s[3,4,7]+s[3,4,8]+2*s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,6,7]+s[3,6,8]+s[3,7,8]+3*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],p[1,3,8]*p[2,5,6]-p[1,2,8]*p[3,5,6]},
{{-1,0,0,0,0,1,0,0,0,0},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,4,8]+s[1,4,9]+s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,5,9]+s[1,6,7]+s[1,6,8]+s[1,6,9]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+2*s[2,4,5]+2*s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+2*s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,5,9]+s[2,6,7]+s[2,6,8]+s[2,6,9]+s[2,7,8]+s[2,7,9]+s[2,8,9]+2*s[3,4,5]+2*s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+2*s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+3*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+2*s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+2*s[4,6,9]+2*s[4,7,8]+2*s[4,7,9]+2*s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+2*s[5,6,9]+2*s[5,7,8]+2*s[5,7,9]+2*s[5,8,9]+2*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+2*s[7,8,9],p[1,3,9]*p[2,5,6]-p[1,2,9]*p[3,5,6]},
{{-1,0,0,0,-1,1,1,0,1,0},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,4,8]+s[1,5,6]+s[1,5,7]+s[1,5,8]+2*s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+2*s[2,4,5]+2*s[2,4,6]+2*s[2,4,7]+s[2,4,8]+2*s[2,5,6]+2*s[2,5,7]+s[2,5,8]+2*s[2,6,7]+s[2,6,8]+s[2,7,8]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+s[3,4,8]+2*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+2*s[3,6,7]+s[3,6,8]+s[3,7,8]+3*s[4,5,6]+3*s[4,5,7]+2*s[4,5,8]+s[4,5,9]+3*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+3*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+3*s[6,7,8]+2*s[6,7,9]+s[6,8,9]+s[7,8,9],p[1,3,8]*p[2,5,7]-p[1,2,8]*p[3,5,7]},
{{-1,0,0,0,-1,1,1,0,0,0},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,4,8]+s[1,4,9]+s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,5,9]+2*s[1,6,7]+s[1,6,8]+s[1,6,9]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+2*s[2,4,5]+2*s[2,4,6]+2*s[2,4,7]+s[2,4,8]+s[2,4,9]+2*s[2,5,6]+2*s[2,5,7]+s[2,5,8]+s[2,5,9]+2*s[2,6,7]+s[2,6,8]+s[2,6,9]+s[2,7,8]+s[2,7,9]+s[2,8,9]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+s[3,4,8]+s[3,4,9]+2*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+s[3,5,9]+2*s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+3*s[4,5,6]+3*s[4,5,7]+2*s[4,5,8]+2*s[4,5,9]+3*s[4,6,7]+2*s[4,6,8]+2*s[4,6,9]+2*s[4,7,8]+2*s[4,7,9]+2*s[4,8,9]+3*s[5,6,7]+2*s[5,6,8]+2*s[5,6,9]+2*s[5,7,8]+2*s[5,7,9]+2*s[5,8,9]+3*s[6,7,8]+3*s[6,7,9]+2*s[6,8,9]+2*s[7,8,9],p[1,3,9]*p[2,5,7]-p[1,2,9]*p[3,5,7]},
{{-1,0,0,0,-1,1,0,0,1,0},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,4,8]+s[1,4,9]+s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,5,9]+2*s[1,6,7]+2*s[1,6,8]+s[1,6,9]+2*s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+2*s[2,4,5]+2*s[2,4,6]+2*s[2,4,7]+2*s[2,4,8]+s[2,4,9]+2*s[2,5,6]+2*s[2,5,7]+2*s[2,5,8]+s[2,5,9]+2*s[2,6,7]+2*s[2,6,8]+s[2,6,9]+2*s[2,7,8]+s[2,7,9]+s[2,8,9]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+2*s[3,4,8]+s[3,4,9]+2*s[3,5,6]+2*s[3,5,7]+2*s[3,5,8]+s[3,5,9]+2*s[3,6,7]+2*s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+3*s[4,5,6]+3*s[4,5,7]+3*s[4,5,8]+2*s[4,5,9]+3*s[4,6,7]+3*s[4,6,8]+2*s[4,6,9]+3*s[4,7,8]+2*s[4,7,9]+2*s[4,8,9]+3*s[5,6,7]+3*s[5,6,8]+2*s[5,6,9]+3*s[5,7,8]+2*s[5,7,9]+2*s[5,8,9]+4*s[6,7,8]+3*s[6,7,9]+3*s[6,8,9]+3*s[7,8,9],p[1,3,9]*p[2,5,8]-p[1,2,9]*p[3,5,8]},
{{-1,0,0,0,0,0,0,1,1,0},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,4,8]+s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+2*s[2,4,5]+2*s[2,4,6]+2*s[2,4,7]+s[2,4,8]+2*s[2,5,6]+2*s[2,5,7]+s[2,5,8]+2*s[2,6,7]+s[2,6,8]+s[2,7,8]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+s[3,4,8]+2*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+2*s[3,6,7]+s[3,6,8]+s[3,7,8]+3*s[4,5,6]+3*s[4,5,7]+2*s[4,5,8]+s[4,5,9]+3*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+3*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],p[1,3,8]*p[2,6,7]-p[1,2,8]*p[3,6,7]},
{{-1,0,0,0,0,0,0,1,0,0},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,4,8]+s[1,4,9]+s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,5,9]+s[1,6,7]+s[1,6,8]+s[1,6,9]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+2*s[2,4,5]+2*s[2,4,6]+2*s[2,4,7]+s[2,4,8]+s[2,4,9]+2*s[2,5,6]+2*s[2,5,7]+s[2,5,8]+s[2,5,9]+2*s[2,6,7]+s[2,6,8]+s[2,6,9]+s[2,7,8]+s[2,7,9]+s[2,8,9]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+s[3,4,8]+s[3,4,9]+2*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+s[3,5,9]+2*s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+3*s[4,5,6]+3*s[4,5,7]+2*s[4,5,8]+2*s[4,5,9]+3*s[4,6,7]+2*s[4,6,8]+2*s[4,6,9]+2*s[4,7,8]+2*s[4,7,9]+2*s[4,8,9]+3*s[5,6,7]+2*s[5,6,8]+2*s[5,6,9]+2*s[5,7,8]+2*s[5,7,9]+2*s[5,8,9]+2*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+2*s[7,8,9],p[1,3,9]*p[2,6,7]-p[1,2,9]*p[3,6,7]},
{{-1,0,0,0,0,0,-1,1,1,0},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,4,8]+s[1,4,9]+s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,5,9]+s[1,6,7]+s[1,6,8]+s[1,6,9]+2*s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+2*s[2,4,5]+2*s[2,4,6]+2*s[2,4,7]+2*s[2,4,8]+s[2,4,9]+2*s[2,5,6]+2*s[2,5,7]+2*s[2,5,8]+s[2,5,9]+2*s[2,6,7]+2*s[2,6,8]+s[2,6,9]+2*s[2,7,8]+s[2,7,9]+s[2,8,9]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+2*s[3,4,8]+s[3,4,9]+2*s[3,5,6]+2*s[3,5,7]+2*s[3,5,8]+s[3,5,9]+2*s[3,6,7]+2*s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+3*s[4,5,6]+3*s[4,5,7]+3*s[4,5,8]+2*s[4,5,9]+3*s[4,6,7]+3*s[4,6,8]+2*s[4,6,9]+3*s[4,7,8]+2*s[4,7,9]+2*s[4,8,9]+3*s[5,6,7]+3*s[5,6,8]+2*s[5,6,9]+3*s[5,7,8]+2*s[5,7,9]+2*s[5,8,9]+3*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+3*s[7,8,9],p[1,3,9]*p[2,6,8]-p[1,2,9]*p[3,6,8]},
{{-1,0,0,0,0,0,0,0,0,1},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,4,8]+s[1,4,9]+s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,5,9]+s[1,6,7]+s[1,6,8]+s[1,6,9]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+2*s[2,4,5]+2*s[2,4,6]+2*s[2,4,7]+2*s[2,4,8]+s[2,4,9]+2*s[2,5,6]+2*s[2,5,7]+2*s[2,5,8]+s[2,5,9]+2*s[2,6,7]+2*s[2,6,8]+s[2,6,9]+2*s[2,7,8]+s[2,7,9]+s[2,8,9]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+2*s[3,4,8]+s[3,4,9]+2*s[3,5,6]+2*s[3,5,7]+2*s[3,5,8]+s[3,5,9]+2*s[3,6,7]+2*s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+3*s[4,5,6]+3*s[4,5,7]+3*s[4,5,8]+2*s[4,5,9]+3*s[4,6,7]+3*s[4,6,8]+2*s[4,6,9]+3*s[4,7,8]+2*s[4,7,9]+2*s[4,8,9]+3*s[5,6,7]+3*s[5,6,8]+2*s[5,6,9]+3*s[5,7,8]+2*s[5,7,9]+2*s[5,8,9]+3*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+2*s[7,8,9],p[1,3,9]*p[2,7,8]-p[1,2,9]*p[3,7,8]},
{{0,-1,-1,1,0,1,1,0,0,0},s[1,5,6]+s[1,5,7]+s[1,6,7]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,4,5]+s[2,4,6]+s[2,4,7]+2*s[2,5,6]+s[2,5,7]+s[2,6,7]+2*s[3,4,5]+2*s[3,4,6]+s[3,4,7]+2*s[3,5,6]+s[3,5,7]+s[3,6,7]+2*s[4,5,6]+s[4,5,7]+s[4,6,7]+2*s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[6,7,8]+s[6,7,9],p[1,4,7]*p[2,5,6]-p[1,2,7]*p[4,5,6]},
{{0,-1,-1,1,0,1,0,0,1,0},s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+2*s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,6,7]+s[2,6,8]+s[2,7,8]+2*s[3,4,5]+2*s[3,4,6]+s[3,4,7]+s[3,4,8]+2*s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,6,7]+s[3,6,8]+s[3,7,8]+2*s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,6,7]+s[4,6,8]+s[4,7,8]+2*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],p[1,4,8]*p[2,5,6]-p[1,2,8]*p[4,5,6]},
{{0,-1,-1,1,0,1,0,0,0,0},s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,5,9]+s[1,6,7]+s[1,6,8]+s[1,6,9]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+2*s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,5,9]+s[2,6,7]+s[2,6,8]+s[2,6,9]+s[2,7,8]+s[2,7,9]+s[2,8,9]+2*s[3,4,5]+2*s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+2*s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+2*s[5,6,9]+2*s[5,7,8]+2*s[5,7,9]+2*s[5,8,9]+2*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+2*s[7,8,9],p[1,4,9]*p[2,5,6]-p[1,2,9]*p[4,5,6]},
{{0,-1,-1,1,-1,1,1,0,1,0},s[1,5,6]+s[1,5,7]+s[1,5,8]+2*s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+2*s[2,5,6]+2*s[2,5,7]+s[2,5,8]+2*s[2,6,7]+s[2,6,8]+s[2,7,8]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+s[3,4,8]+2*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+2*s[3,6,7]+s[3,6,8]+s[3,7,8]+2*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+2*s[4,6,7]+s[4,6,8]+s[4,7,8]+3*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+3*s[6,7,8]+2*s[6,7,9]+s[6,8,9]+s[7,8,9],p[1,4,8]*p[2,5,7]-p[1,2,8]*p[4,5,7]},
{{0,-1,-1,1,-1,1,1,0,0,0},s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,5,9]+2*s[1,6,7]+s[1,6,8]+s[1,6,9]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+2*s[2,5,6]+2*s[2,5,7]+s[2,5,8]+s[2,5,9]+2*s[2,6,7]+s[2,6,8]+s[2,6,9]+s[2,7,8]+s[2,7,9]+s[2,8,9]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+s[3,4,8]+s[3,4,9]+2*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+s[3,5,9]+2*s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+s[4,5,9]+2*s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+3*s[5,6,7]+2*s[5,6,8]+2*s[5,6,9]+2*s[5,7,8]+2*s[5,7,9]+2*s[5,8,9]+3*s[6,7,8]+3*s[6,7,9]+2*s[6,8,9]+2*s[7,8,9],p[1,4,9]*p[2,5,7]-p[1,2,9]*p[4,5,7]},
{{0,-1,-1,1,-1,1,0,0,1,0},s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,5,9]+2*s[1,6,7]+2*s[1,6,8]+s[1,6,9]+2*s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+2*s[2,5,6]+2*s[2,5,7]+2*s[2,5,8]+s[2,5,9]+2*s[2,6,7]+2*s[2,6,8]+s[2,6,9]+2*s[2,7,8]+s[2,7,9]+s[2,8,9]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+2*s[3,4,8]+s[3,4,9]+2*s[3,5,6]+2*s[3,5,7]+2*s[3,5,8]+s[3,5,9]+2*s[3,6,7]+2*s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+3*s[5,6,7]+3*s[5,6,8]+2*s[5,6,9]+3*s[5,7,8]+2*s[5,7,9]+2*s[5,8,9]+4*s[6,7,8]+3*s[6,7,9]+3*s[6,8,9]+3*s[7,8,9],p[1,4,9]*p[2,5,8]-p[1,2,9]*p[4,5,8]},
{{0,-1,-1,1,0,0,0,1,1,0},s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+2*s[2,5,6]+2*s[2,5,7]+s[2,5,8]+2*s[2,6,7]+s[2,6,8]+s[2,7,8]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+s[3,4,8]+2*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+2*s[3,6,7]+s[3,6,8]+s[3,7,8]+2*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+2*s[4,6,7]+s[4,6,8]+s[4,7,8]+3*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],p[1,4,8]*p[2,6,7]-p[1,2,8]*p[4,6,7]},
{{0,-1,-1,1,0,0,0,1,0,0},s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,5,9]+s[1,6,7]+s[1,6,8]+s[1,6,9]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+2*s[2,5,6]+2*s[2,5,7]+s[2,5,8]+s[2,5,9]+2*s[2,6,7]+s[2,6,8]+s[2,6,9]+s[2,7,8]+s[2,7,9]+s[2,8,9]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+s[3,4,8]+s[3,4,9]+2*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+s[3,5,9]+2*s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+s[4,5,9]+2*s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+3*s[5,6,7]+2*s[5,6,8]+2*s[5,6,9]+2*s[5,7,8]+2*s[5,7,9]+2*s[5,8,9]+2*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+2*s[7,8,9],p[1,4,9]*p[2,6,7]-p[1,2,9]*p[4,6,7]},
{{0,-1,-1,1,0,0,-1,1,1,0},s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,5,9]+s[1,6,7]+s[1,6,8]+s[1,6,9]+2*s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+2*s[2,5,6]+2*s[2,5,7]+2*s[2,5,8]+s[2,5,9]+2*s[2,6,7]+2*s[2,6,8]+s[2,6,9]+2*s[2,7,8]+s[2,7,9]+s[2,8,9]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+2*s[3,4,8]+s[3,4,9]+2*s[3,5,6]+2*s[3,5,7]+2*s[3,5,8]+s[3,5,9]+2*s[3,6,7]+2*s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+3*s[5,6,7]+3*s[5,6,8]+2*s[5,6,9]+3*s[5,7,8]+2*s[5,7,9]+2*s[5,8,9]+3*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+3*s[7,8,9],p[1,4,9]*p[2,6,8]-p[1,2,9]*p[4,6,8]},
{{0,-1,-1,1,0,0,0,0,0,1},s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,5,9]+s[1,6,7]+s[1,6,8]+s[1,6,9]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+2*s[2,5,6]+2*s[2,5,7]+2*s[2,5,8]+s[2,5,9]+2*s[2,6,7]+2*s[2,6,8]+s[2,6,9]+2*s[2,7,8]+s[2,7,9]+s[2,8,9]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+2*s[3,4,8]+s[3,4,9]+2*s[3,5,6]+2*s[3,5,7]+2*s[3,5,8]+s[3,5,9]+2*s[3,6,7]+2*s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+3*s[5,6,7]+3*s[5,6,8]+2*s[5,6,9]+3*s[5,7,8]+2*s[5,7,9]+2*s[5,8,9]+3*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+2*s[7,8,9],p[1,4,9]*p[2,7,8]-p[1,2,9]*p[4,7,8]},
{{0,-1,0,0,-1,1,0,1,1,0},s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,5,6]+s[2,5,7]+s[2,5,8]+2*s[2,6,7]+s[2,6,8]+s[2,7,8]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+s[3,4,8]+2*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+2*s[3,6,7]+s[3,6,8]+s[3,7,8]+2*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+2*s[4,6,7]+s[4,6,8]+s[4,7,8]+2*s[5,6,7]+s[5,6,8]+s[5,7,8]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],p[1,5,8]*p[2,6,7]-p[1,2,8]*p[5,6,7]},
{{0,-1,0,0,-1,1,0,1,0,0},s[1,6,7]+s[1,6,8]+s[1,6,9]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,5,9]+2*s[2,6,7]+s[2,6,8]+s[2,6,9]+s[2,7,8]+s[2,7,9]+s[2,8,9]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+s[3,4,8]+s[3,4,9]+2*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+s[3,5,9]+2*s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+s[4,5,9]+2*s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+2*s[7,8,9],p[1,5,9]*p[2,6,7]-p[1,2,9]*p[5,6,7]},
{{0,-1,0,0,-1,1,-1,1,1,0},s[1,6,7]+s[1,6,8]+s[1,6,9]+2*s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,5,9]+2*s[2,6,7]+2*s[2,6,8]+s[2,6,9]+2*s[2,7,8]+s[2,7,9]+s[2,8,9]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+2*s[3,4,8]+s[3,4,9]+2*s[3,5,6]+2*s[3,5,7]+2*s[3,5,8]+s[3,5,9]+2*s[3,6,7]+2*s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+3*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+3*s[7,8,9],p[1,5,9]*p[2,6,8]-p[1,2,9]*p[5,6,8]},
{{0,-1,0,0,-1,1,0,0,0,1},s[1,6,7]+s[1,6,8]+s[1,6,9]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,5,9]+2*s[2,6,7]+2*s[2,6,8]+s[2,6,9]+2*s[2,7,8]+s[2,7,9]+s[2,8,9]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+2*s[3,4,8]+s[3,4,9]+2*s[3,5,6]+2*s[3,5,7]+2*s[3,5,8]+s[3,5,9]+2*s[3,6,7]+2*s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+3*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+2*s[7,8,9],p[1,5,9]*p[2,7,8]-p[1,2,9]*p[5,7,8]},
{{0,-1,0,0,0,0,-1,1,0,1},s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,5,9]+s[2,6,7]+s[2,6,8]+s[2,6,9]+2*s[2,7,8]+s[2,7,9]+s[2,8,9]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+2*s[3,4,8]+s[3,4,9]+2*s[3,5,6]+2*s[3,5,7]+2*s[3,5,8]+s[3,5,9]+2*s[3,6,7]+2*s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+2*s[7,8,9],p[1,6,9]*p[2,7,8]-p[1,2,9]*p[6,7,8]},
{{0,0,-1,0,0,1,1,0,0,0},s[1,5,6]+s[1,5,7]+s[1,6,7]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,4,5]+s[2,4,6]+s[2,4,7]+2*s[2,5,6]+s[2,5,7]+s[2,6,7]+s[3,4,5]+s[3,4,6]+s[3,4,7]+2*s[3,5,6]+s[3,5,7]+s[3,6,7]+2*s[4,5,6]+s[4,5,7]+s[4,6,7]+2*s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[6,7,8]+s[6,7,9],p[1,4,7]*p[3,5,6]-p[1,3,7]*p[4,5,6]},
{{0,0,-1,0,0,1,0,0,1,0},s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+2*s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,6,7]+s[2,6,8]+s[2,7,8]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+2*s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,6,7]+s[3,6,8]+s[3,7,8]+2*s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,6,7]+s[4,6,8]+s[4,7,8]+2*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],p[1,4,8]*p[3,5,6]-p[1,3,8]*p[4,5,6]},
{{0,0,-1,0,0,1,0,0,0,0},s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,5,9]+s[1,6,7]+s[1,6,8]+s[1,6,9]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+2*s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,5,9]+s[2,6,7]+s[2,6,8]+s[2,6,9]+s[2,7,8]+s[2,7,9]+s[2,8,9]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+2*s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+2*s[5,6,9]+2*s[5,7,8]+2*s[5,7,9]+2*s[5,8,9]+2*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+2*s[7,8,9],p[1,4,9]*p[3,5,6]-p[1,3,9]*p[4,5,6]},
{{0,0,-1,0,-1,1,1,0,1,0},s[1,5,6]+s[1,5,7]+s[1,5,8]+2*s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+2*s[2,5,6]+2*s[2,5,7]+s[2,5,8]+2*s[2,6,7]+s[2,6,8]+s[2,7,8]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+2*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+2*s[3,6,7]+s[3,6,8]+s[3,7,8]+2*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+2*s[4,6,7]+s[4,6,8]+s[4,7,8]+3*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+3*s[6,7,8]+2*s[6,7,9]+s[6,8,9]+s[7,8,9],p[1,4,8]*p[3,5,7]-p[1,3,8]*p[4,5,7]},
{{0,0,-1,0,-1,1,1,0,0,0},s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,5,9]+2*s[1,6,7]+s[1,6,8]+s[1,6,9]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+2*s[2,5,6]+2*s[2,5,7]+s[2,5,8]+s[2,5,9]+2*s[2,6,7]+s[2,6,8]+s[2,6,9]+s[2,7,8]+s[2,7,9]+s[2,8,9]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+2*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+s[3,5,9]+2*s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+s[4,5,9]+2*s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+3*s[5,6,7]+2*s[5,6,8]+2*s[5,6,9]+2*s[5,7,8]+2*s[5,7,9]+2*s[5,8,9]+3*s[6,7,8]+3*s[6,7,9]+2*s[6,8,9]+2*s[7,8,9],p[1,4,9]*p[3,5,7]-p[1,3,9]*p[4,5,7]},
{{0,0,-1,0,-1,1,0,0,1,0},s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,5,9]+2*s[1,6,7]+2*s[1,6,8]+s[1,6,9]+2*s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+2*s[2,5,6]+2*s[2,5,7]+2*s[2,5,8]+s[2,5,9]+2*s[2,6,7]+2*s[2,6,8]+s[2,6,9]+2*s[2,7,8]+s[2,7,9]+s[2,8,9]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+2*s[3,5,6]+2*s[3,5,7]+2*s[3,5,8]+s[3,5,9]+2*s[3,6,7]+2*s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+3*s[5,6,7]+3*s[5,6,8]+2*s[5,6,9]+3*s[5,7,8]+2*s[5,7,9]+2*s[5,8,9]+4*s[6,7,8]+3*s[6,7,9]+3*s[6,8,9]+3*s[7,8,9],p[1,4,9]*p[3,5,8]-p[1,3,9]*p[4,5,8]},
{{0,0,-1,0,0,0,0,1,1,0},s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+2*s[2,5,6]+2*s[2,5,7]+s[2,5,8]+2*s[2,6,7]+s[2,6,8]+s[2,7,8]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+2*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+2*s[3,6,7]+s[3,6,8]+s[3,7,8]+2*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+2*s[4,6,7]+s[4,6,8]+s[4,7,8]+3*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],p[1,4,8]*p[3,6,7]-p[1,3,8]*p[4,6,7]},
{{0,0,-1,0,0,0,0,1,0,0},s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,5,9]+s[1,6,7]+s[1,6,8]+s[1,6,9]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+2*s[2,5,6]+2*s[2,5,7]+s[2,5,8]+s[2,5,9]+2*s[2,6,7]+s[2,6,8]+s[2,6,9]+s[2,7,8]+s[2,7,9]+s[2,8,9]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+2*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+s[3,5,9]+2*s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+s[4,5,9]+2*s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+3*s[5,6,7]+2*s[5,6,8]+2*s[5,6,9]+2*s[5,7,8]+2*s[5,7,9]+2*s[5,8,9]+2*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+2*s[7,8,9],p[1,4,9]*p[3,6,7]-p[1,3,9]*p[4,6,7]},
{{0,0,-1,0,0,0,-1,1,1,0},s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,5,9]+s[1,6,7]+s[1,6,8]+s[1,6,9]+2*s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+2*s[2,5,6]+2*s[2,5,7]+2*s[2,5,8]+s[2,5,9]+2*s[2,6,7]+2*s[2,6,8]+s[2,6,9]+2*s[2,7,8]+s[2,7,9]+s[2,8,9]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+2*s[3,5,6]+2*s[3,5,7]+2*s[3,5,8]+s[3,5,9]+2*s[3,6,7]+2*s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+3*s[5,6,7]+3*s[5,6,8]+2*s[5,6,9]+3*s[5,7,8]+2*s[5,7,9]+2*s[5,8,9]+3*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+3*s[7,8,9],p[1,4,9]*p[3,6,8]-p[1,3,9]*p[4,6,8]},
{{0,0,-1,0,0,0,0,0,0,1},s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,5,9]+s[1,6,7]+s[1,6,8]+s[1,6,9]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+2*s[2,5,6]+2*s[2,5,7]+2*s[2,5,8]+s[2,5,9]+2*s[2,6,7]+2*s[2,6,8]+s[2,6,9]+2*s[2,7,8]+s[2,7,9]+s[2,8,9]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+2*s[3,5,6]+2*s[3,5,7]+2*s[3,5,8]+s[3,5,9]+2*s[3,6,7]+2*s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+3*s[5,6,7]+3*s[5,6,8]+2*s[5,6,9]+3*s[5,7,8]+2*s[5,7,9]+2*s[5,8,9]+3*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+2*s[7,8,9],p[1,4,9]*p[3,7,8]-p[1,3,9]*p[4,7,8]},
{{0,0,0,-1,-1,1,0,1,1,0},s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,5,6]+s[2,5,7]+s[2,5,8]+2*s[2,6,7]+s[2,6,8]+s[2,7,8]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,5,6]+s[3,5,7]+s[3,5,8]+2*s[3,6,7]+s[3,6,8]+s[3,7,8]+2*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+2*s[4,6,7]+s[4,6,8]+s[4,7,8]+2*s[5,6,7]+s[5,6,8]+s[5,7,8]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],p[1,5,8]*p[3,6,7]-p[1,3,8]*p[5,6,7]},
{{0,0,0,-1,-1,1,0,1,0,0},s[1,6,7]+s[1,6,8]+s[1,6,9]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,5,9]+2*s[2,6,7]+s[2,6,8]+s[2,6,9]+s[2,7,8]+s[2,7,9]+s[2,8,9]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+2*s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+s[4,5,9]+2*s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+2*s[7,8,9],p[1,5,9]*p[3,6,7]-p[1,3,9]*p[5,6,7]},
{{0,0,0,-1,-1,1,-1,1,1,0},s[1,6,7]+s[1,6,8]+s[1,6,9]+2*s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,5,9]+2*s[2,6,7]+2*s[2,6,8]+s[2,6,9]+2*s[2,7,8]+s[2,7,9]+s[2,8,9]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+2*s[3,6,7]+2*s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+3*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+3*s[7,8,9],p[1,5,9]*p[3,6,8]-p[1,3,9]*p[5,6,8]},
{{0,0,0,-1,-1,1,0,0,0,1},s[1,6,7]+s[1,6,8]+s[1,6,9]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,5,9]+2*s[2,6,7]+2*s[2,6,8]+s[2,6,9]+2*s[2,7,8]+s[2,7,9]+s[2,8,9]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+2*s[3,6,7]+2*s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+3*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+2*s[7,8,9],p[1,5,9]*p[3,7,8]-p[1,3,9]*p[5,7,8]},
{{0,0,0,-1,0,0,-1,1,0,1},s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,5,9]+s[2,6,7]+s[2,6,8]+s[2,6,9]+2*s[2,7,8]+s[2,7,9]+s[2,8,9]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+2*s[7,8,9],p[1,6,9]*p[3,7,8]-p[1,3,9]*p[6,7,8]},
{{0,0,0,0,-1,0,0,1,1,0},s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,5,6]+s[2,5,7]+s[2,5,8]+2*s[2,6,7]+s[2,6,8]+s[2,7,8]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,5,6]+s[3,5,7]+s[3,5,8]+2*s[3,6,7]+s[3,6,8]+s[3,7,8]+s[4,5,6]+s[4,5,7]+s[4,5,8]+2*s[4,6,7]+s[4,6,8]+s[4,7,8]+2*s[5,6,7]+s[5,6,8]+s[5,7,8]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],p[1,5,8]*p[4,6,7]-p[1,4,8]*p[5,6,7]},
{{0,0,0,0,-1,0,0,1,0,0},s[1,6,7]+s[1,6,8]+s[1,6,9]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,5,9]+2*s[2,6,7]+s[2,6,8]+s[2,6,9]+s[2,7,8]+s[2,7,9]+s[2,8,9]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+2*s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+2*s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+2*s[7,8,9],p[1,5,9]*p[4,6,7]-p[1,4,9]*p[5,6,7]},
{{0,0,0,0,-1,0,-1,1,1,0},s[1,6,7]+s[1,6,8]+s[1,6,9]+2*s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,5,9]+2*s[2,6,7]+2*s[2,6,8]+s[2,6,9]+2*s[2,7,8]+s[2,7,9]+s[2,8,9]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+2*s[3,6,7]+2*s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+3*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+3*s[7,8,9],p[1,5,9]*p[4,6,8]-p[1,4,9]*p[5,6,8]},
{{0,0,0,0,-1,0,0,0,0,1},s[1,6,7]+s[1,6,8]+s[1,6,9]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,5,9]+2*s[2,6,7]+2*s[2,6,8]+s[2,6,9]+2*s[2,7,8]+s[2,7,9]+s[2,8,9]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+2*s[3,6,7]+2*s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+3*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+2*s[7,8,9],p[1,5,9]*p[4,7,8]-p[1,4,9]*p[5,7,8]},
{{0,0,0,0,0,-1,-1,1,0,1},s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,5,9]+s[2,6,7]+s[2,6,8]+s[2,6,9]+2*s[2,7,8]+s[2,7,9]+s[2,8,9]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+2*s[7,8,9],p[1,6,9]*p[4,7,8]-p[1,4,9]*p[6,7,8]},
{{0,0,0,0,0,0,-1,0,0,1},s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,5,9]+s[2,6,7]+s[2,6,8]+s[2,6,9]+2*s[2,7,8]+s[2,7,9]+s[2,8,9]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+s[5,6,7]+s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+2*s[7,8,9],p[1,6,9]*p[5,7,8]-p[1,5,9]*p[6,7,8]},
{{0,-1,-1,0,0,1,1,0,0,0},s[1,5,6]+s[1,5,7]+s[1,6,7]+s[2,5,6]+s[2,5,7]+s[2,6,7]+s[3,4,5]+s[3,4,6]+s[3,4,7]+2*s[3,5,6]+s[3,5,7]+s[3,6,7]+2*s[4,5,6]+s[4,5,7]+s[4,6,7]+2*s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[6,7,8]+s[6,7,9],p[2,4,7]*p[3,5,6]-p[2,3,7]*p[4,5,6]},
{{0,-1,-1,0,0,1,0,0,1,0},s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,6,7]+s[2,6,8]+s[2,7,8]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+2*s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,6,7]+s[3,6,8]+s[3,7,8]+2*s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,6,7]+s[4,6,8]+s[4,7,8]+2*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],p[2,4,8]*p[3,5,6]-p[2,3,8]*p[4,5,6]},
{{0,-1,-1,0,0,1,0,0,0,0},s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,5,9]+s[1,6,7]+s[1,6,8]+s[1,6,9]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,5,9]+s[2,6,7]+s[2,6,8]+s[2,6,9]+s[2,7,8]+s[2,7,9]+s[2,8,9]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+2*s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+2*s[5,6,9]+2*s[5,7,8]+2*s[5,7,9]+2*s[5,8,9]+2*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+2*s[7,8,9],p[2,4,9]*p[3,5,6]-p[2,3,9]*p[4,5,6]},
{{0,-1,-1,0,-1,1,1,0,1,0},s[1,5,6]+s[1,5,7]+s[1,5,8]+2*s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,5,6]+s[2,5,7]+s[2,5,8]+2*s[2,6,7]+s[2,6,8]+s[2,7,8]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+2*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+2*s[3,6,7]+s[3,6,8]+s[3,7,8]+2*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+2*s[4,6,7]+s[4,6,8]+s[4,7,8]+3*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+3*s[6,7,8]+2*s[6,7,9]+s[6,8,9]+s[7,8,9],p[2,4,8]*p[3,5,7]-p[2,3,8]*p[4,5,7]},
{{0,-1,-1,0,-1,1,1,0,0,0},s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,5,9]+2*s[1,6,7]+s[1,6,8]+s[1,6,9]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,5,9]+2*s[2,6,7]+s[2,6,8]+s[2,6,9]+s[2,7,8]+s[2,7,9]+s[2,8,9]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+2*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+s[3,5,9]+2*s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+s[4,5,9]+2*s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+3*s[5,6,7]+2*s[5,6,8]+2*s[5,6,9]+2*s[5,7,8]+2*s[5,7,9]+2*s[5,8,9]+3*s[6,7,8]+3*s[6,7,9]+2*s[6,8,9]+2*s[7,8,9],p[2,4,9]*p[3,5,7]-p[2,3,9]*p[4,5,7]},
{{0,-1,-1,0,-1,1,0,0,1,0},s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,5,9]+2*s[1,6,7]+2*s[1,6,8]+s[1,6,9]+2*s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,5,9]+2*s[2,6,7]+2*s[2,6,8]+s[2,6,9]+2*s[2,7,8]+s[2,7,9]+s[2,8,9]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+2*s[3,5,6]+2*s[3,5,7]+2*s[3,5,8]+s[3,5,9]+2*s[3,6,7]+2*s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+3*s[5,6,7]+3*s[5,6,8]+2*s[5,6,9]+3*s[5,7,8]+2*s[5,7,9]+2*s[5,8,9]+4*s[6,7,8]+3*s[6,7,9]+3*s[6,8,9]+3*s[7,8,9],p[2,4,9]*p[3,5,8]-p[2,3,9]*p[4,5,8]},
{{0,-1,-1,0,0,0,0,1,1,0},s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,6,7]+s[2,6,8]+s[2,7,8]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+2*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+2*s[3,6,7]+s[3,6,8]+s[3,7,8]+2*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+2*s[4,6,7]+s[4,6,8]+s[4,7,8]+3*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],p[2,4,8]*p[3,6,7]-p[2,3,8]*p[4,6,7]},
{{0,-1,-1,0,0,0,0,1,0,0},s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,5,9]+s[1,6,7]+s[1,6,8]+s[1,6,9]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,5,9]+s[2,6,7]+s[2,6,8]+s[2,6,9]+s[2,7,8]+s[2,7,9]+s[2,8,9]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+2*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+s[3,5,9]+2*s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+s[4,5,9]+2*s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+3*s[5,6,7]+2*s[5,6,8]+2*s[5,6,9]+2*s[5,7,8]+2*s[5,7,9]+2*s[5,8,9]+2*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+2*s[7,8,9],p[2,4,9]*p[3,6,7]-p[2,3,9]*p[4,6,7]},
{{0,-1,-1,0,0,0,-1,1,1,0},s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,5,9]+s[1,6,7]+s[1,6,8]+s[1,6,9]+2*s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,5,9]+s[2,6,7]+s[2,6,8]+s[2,6,9]+2*s[2,7,8]+s[2,7,9]+s[2,8,9]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+2*s[3,5,6]+2*s[3,5,7]+2*s[3,5,8]+s[3,5,9]+2*s[3,6,7]+2*s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+3*s[5,6,7]+3*s[5,6,8]+2*s[5,6,9]+3*s[5,7,8]+2*s[5,7,9]+2*s[5,8,9]+3*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+3*s[7,8,9],p[2,4,9]*p[3,6,8]-p[2,3,9]*p[4,6,8]},
{{0,-1,-1,0,0,0,0,0,0,1},s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,5,9]+s[1,6,7]+s[1,6,8]+s[1,6,9]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,5,9]+s[2,6,7]+s[2,6,8]+s[2,6,9]+s[2,7,8]+s[2,7,9]+s[2,8,9]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+2*s[3,5,6]+2*s[3,5,7]+2*s[3,5,8]+s[3,5,9]+2*s[3,6,7]+2*s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+3*s[5,6,7]+3*s[5,6,8]+2*s[5,6,9]+3*s[5,7,8]+2*s[5,7,9]+2*s[5,8,9]+3*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+2*s[7,8,9],p[2,4,9]*p[3,7,8]-p[2,3,9]*p[4,7,8]},
{{0,-1,0,-1,-1,1,0,1,1,0},s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,6,7]+s[2,6,8]+s[2,7,8]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,5,6]+s[3,5,7]+s[3,5,8]+2*s[3,6,7]+s[3,6,8]+s[3,7,8]+2*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+2*s[4,6,7]+s[4,6,8]+s[4,7,8]+2*s[5,6,7]+s[5,6,8]+s[5,7,8]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],p[2,5,8]*p[3,6,7]-p[2,3,8]*p[5,6,7]},
{{0,-1,0,-1,-1,1,0,1,0,0},s[1,6,7]+s[1,6,8]+s[1,6,9]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,6,7]+s[2,6,8]+s[2,6,9]+s[2,7,8]+s[2,7,9]+s[2,8,9]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+2*s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+s[4,5,9]+2*s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+2*s[7,8,9],p[2,5,9]*p[3,6,7]-p[2,3,9]*p[5,6,7]},
{{0,-1,0,-1,-1,1,-1,1,1,0},s[1,6,7]+s[1,6,8]+s[1,6,9]+2*s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,6,7]+s[2,6,8]+s[2,6,9]+2*s[2,7,8]+s[2,7,9]+s[2,8,9]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+2*s[3,6,7]+2*s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+3*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+3*s[7,8,9],p[2,5,9]*p[3,6,8]-p[2,3,9]*p[5,6,8]},
{{0,-1,0,-1,-1,1,0,0,0,1},s[1,6,7]+s[1,6,8]+s[1,6,9]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,6,7]+s[2,6,8]+s[2,6,9]+s[2,7,8]+s[2,7,9]+s[2,8,9]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+2*s[3,6,7]+2*s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+3*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+2*s[7,8,9],p[2,5,9]*p[3,7,8]-p[2,3,9]*p[5,7,8]},
{{0,-1,0,-1,0,0,-1,1,0,1},s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,7,8]+s[2,7,9]+s[2,8,9]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+2*s[7,8,9],p[2,6,9]*p[3,7,8]-p[2,3,9]*p[6,7,8]},
{{0,-1,0,0,-1,0,0,1,1,0},s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,6,7]+s[2,6,8]+s[2,7,8]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,5,6]+s[3,5,7]+s[3,5,8]+2*s[3,6,7]+s[3,6,8]+s[3,7,8]+s[4,5,6]+s[4,5,7]+s[4,5,8]+2*s[4,6,7]+s[4,6,8]+s[4,7,8]+2*s[5,6,7]+s[5,6,8]+s[5,7,8]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],p[2,5,8]*p[4,6,7]-p[2,4,8]*p[5,6,7]},
{{0,-1,0,0,-1,0,0,1,0,0},s[1,6,7]+s[1,6,8]+s[1,6,9]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,6,7]+s[2,6,8]+s[2,6,9]+s[2,7,8]+s[2,7,9]+s[2,8,9]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+2*s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+2*s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+2*s[7,8,9],p[2,5,9]*p[4,6,7]-p[2,4,9]*p[5,6,7]},
{{0,-1,0,0,-1,0,-1,1,1,0},s[1,6,7]+s[1,6,8]+s[1,6,9]+2*s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,6,7]+s[2,6,8]+s[2,6,9]+2*s[2,7,8]+s[2,7,9]+s[2,8,9]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+2*s[3,6,7]+2*s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+3*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+3*s[7,8,9],p[2,5,9]*p[4,6,8]-p[2,4,9]*p[5,6,8]},
{{0,-1,0,0,-1,0,0,0,0,1},s[1,6,7]+s[1,6,8]+s[1,6,9]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,6,7]+s[2,6,8]+s[2,6,9]+s[2,7,8]+s[2,7,9]+s[2,8,9]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+2*s[3,6,7]+2*s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+3*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+2*s[7,8,9],p[2,5,9]*p[4,7,8]-p[2,4,9]*p[5,7,8]},
{{0,-1,0,0,0,-1,-1,1,0,1},s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,7,8]+s[2,7,9]+s[2,8,9]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+2*s[7,8,9],p[2,6,9]*p[4,7,8]-p[2,4,9]*p[6,7,8]},
{{0,-1,0,0,0,0,-1,0,0,1},s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,7,8]+s[2,7,9]+s[2,8,9]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+s[5,6,7]+s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+2*s[7,8,9],p[2,6,9]*p[5,7,8]-p[2,5,9]*p[6,7,8]},
{{0,0,0,-1,-1,0,0,1,1,0},s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,6,7]+s[2,6,8]+s[2,7,8]+s[3,6,7]+s[3,6,8]+s[3,7,8]+s[4,5,6]+s[4,5,7]+s[4,5,8]+2*s[4,6,7]+s[4,6,8]+s[4,7,8]+2*s[5,6,7]+s[5,6,8]+s[5,7,8]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],p[3,5,8]*p[4,6,7]-p[3,4,8]*p[5,6,7]},
{{0,0,0,-1,-1,0,0,1,0,0},s[1,6,7]+s[1,6,8]+s[1,6,9]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,6,7]+s[2,6,8]+s[2,6,9]+s[2,7,8]+s[2,7,9]+s[2,8,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+2*s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+2*s[7,8,9],p[3,5,9]*p[4,6,7]-p[3,4,9]*p[5,6,7]},
{{0,0,0,-1,-1,0,-1,1,1,0},s[1,6,7]+s[1,6,8]+s[1,6,9]+2*s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,6,7]+s[2,6,8]+s[2,6,9]+2*s[2,7,8]+s[2,7,9]+s[2,8,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+3*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+3*s[7,8,9],p[3,5,9]*p[4,6,8]-p[3,4,9]*p[5,6,8]},
{{0,0,0,-1,-1,0,0,0,0,1},s[1,6,7]+s[1,6,8]+s[1,6,9]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,6,7]+s[2,6,8]+s[2,6,9]+s[2,7,8]+s[2,7,9]+s[2,8,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+3*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+2*s[7,8,9],p[3,5,9]*p[4,7,8]-p[3,4,9]*p[5,7,8]},
{{0,0,0,-1,0,-1,-1,1,0,1},s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,7,8]+s[2,7,9]+s[2,8,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+2*s[7,8,9],p[3,6,9]*p[4,7,8]-p[3,4,9]*p[6,7,8]},
{{0,0,0,-1,0,0,-1,0,0,1},s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,7,8]+s[2,7,9]+s[2,8,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+s[5,6,7]+s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+2*s[7,8,9],p[3,6,9]*p[5,7,8]-p[3,5,9]*p[6,7,8]},
{{0,0,0,0,0,-1,-1,0,0,1},s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,7,8]+s[2,7,9]+s[2,8,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+s[5,6,7]+s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+2*s[7,8,9],p[4,6,9]*p[5,7,8]-p[4,5,9]*p[6,7,8]},
{{1,0,0,-1,-1,1,1,0,0,-1},s[1,3,4]+s[1,6,7]+s[2,3,4]+s[2,6,7]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,6,7]+s[4,5,6]+s[4,5,7]+s[4,6,7]+s[5,6,7]+s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],p[1,2,4]*p[3,5,7]*p[6,8,9]-p[1,2,3]*p[4,5,7]*p[6,8,9]-p[1,2,4]*p[3,5,6]*p[7,8,9]+p[1,2,3]*p[4,5,6]*p[7,8,9]},
{{1,0,0,-1,-1,1,0,1,1,0},s[1,3,4]+s[1,6,7]+s[1,6,8]+s[1,7,8]+2*s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,5,6]+s[2,5,7]+s[2,5,8]+2*s[2,6,7]+s[2,6,8]+s[2,7,8]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+2*s[3,4,8]+s[3,4,9]+2*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+2*s[3,6,7]+s[3,6,8]+s[3,7,8]+2*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+2*s[4,6,7]+s[4,6,8]+s[4,7,8]+2*s[5,6,7]+s[5,6,8]+s[5,7,8]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],-(p[1,2,4]*p[1,7,8]*p[3,5,6])+p[1,2,4]*p[1,6,8]*p[3,5,7]+p[1,2,3]*p[1,7,8]*p[4,5,6]-p[1,2,3]*p[1,6,8]*p[4,5,7]},
{{1,0,0,-1,-1,1,0,1,0,0},s[1,3,4]+s[1,6,7]+s[1,6,8]+s[1,6,9]+s[1,7,8]+s[1,7,9]+s[1,8,9]+2*s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,5,9]+2*s[2,6,7]+s[2,6,8]+s[2,6,9]+s[2,7,8]+s[2,7,9]+s[2,8,9]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+2*s[3,4,8]+2*s[3,4,9]+2*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+s[3,5,9]+2*s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+s[4,5,9]+2*s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+2*s[7,8,9],-(p[1,2,4]*p[1,7,9]*p[3,5,6])+p[1,2,4]*p[1,6,9]*p[3,5,7]+p[1,2,3]*p[1,7,9]*p[4,5,6]-p[1,2,3]*p[1,6,9]*p[4,5,7]},
{{1,0,0,-1,-1,1,-1,1,1,0},s[1,3,4]+s[1,6,7]+s[1,6,8]+s[1,6,9]+2*s[1,7,8]+s[1,7,9]+s[1,8,9]+2*s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,5,9]+2*s[2,6,7]+2*s[2,6,8]+s[2,6,9]+2*s[2,7,8]+s[2,7,9]+s[2,8,9]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+2*s[3,4,8]+2*s[3,4,9]+2*s[3,5,6]+2*s[3,5,7]+2*s[3,5,8]+s[3,5,9]+2*s[3,6,7]+2*s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+3*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+3*s[7,8,9],-(p[1,2,4]*p[1,8,9]*p[3,5,6])+p[1,2,4]*p[1,6,9]*p[3,5,8]+p[1,2,3]*p[1,8,9]*p[4,5,6]-p[1,2,3]*p[1,6,9]*p[4,5,8]},
{{1,0,0,-1,-1,1,0,0,0,1},s[1,3,4]+s[1,6,7]+s[1,6,8]+s[1,6,9]+s[1,7,8]+s[1,7,9]+s[1,8,9]+2*s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,5,9]+2*s[2,6,7]+2*s[2,6,8]+s[2,6,9]+2*s[2,7,8]+s[2,7,9]+s[2,8,9]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+2*s[3,4,8]+2*s[3,4,9]+2*s[3,5,6]+2*s[3,5,7]+2*s[3,5,8]+s[3,5,9]+2*s[3,6,7]+2*s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+3*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+2*s[7,8,9],-(p[1,2,4]*p[1,8,9]*p[3,5,7])+p[1,2,4]*p[1,7,9]*p[3,5,8]+p[1,2,3]*p[1,8,9]*p[4,5,7]-p[1,2,3]*p[1,7,9]*p[4,5,8]},
{{1,0,0,-1,0,0,-1,1,0,1},s[1,3,4]+s[1,7,8]+s[1,7,9]+s[1,8,9]+2*s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,5,9]+s[2,6,7]+s[2,6,8]+s[2,6,9]+2*s[2,7,8]+s[2,7,9]+s[2,8,9]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+2*s[3,4,8]+2*s[3,4,9]+2*s[3,5,6]+2*s[3,5,7]+2*s[3,5,8]+s[3,5,9]+2*s[3,6,7]+2*s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+2*s[7,8,9],-(p[1,2,4]*p[1,8,9]*p[3,6,7])+p[1,2,4]*p[1,7,9]*p[3,6,8]+p[1,2,3]*p[1,8,9]*p[4,6,7]-p[1,2,3]*p[1,7,9]*p[4,6,8]},
{{0,0,1,-1,0,0,-1,1,0,1},s[1,3,4]+s[1,3,5]+s[1,4,5]+s[1,7,8]+s[1,7,9]+s[1,8,9]+2*s[2,3,4]+2*s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+2*s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,5,9]+s[2,6,7]+s[2,6,8]+s[2,6,9]+2*s[2,7,8]+s[2,7,9]+s[2,8,9]+3*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+2*s[3,4,8]+2*s[3,4,9]+2*s[3,5,6]+2*s[3,5,7]+2*s[3,5,8]+2*s[3,5,9]+2*s[3,6,7]+2*s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+3*s[4,5,6]+3*s[4,5,7]+3*s[4,5,8]+2*s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+2*s[7,8,9],-(p[1,2,5]*p[1,8,9]*p[3,6,7])+p[1,2,5]*p[1,7,9]*p[3,6,8]+p[1,2,3]*p[1,8,9]*p[5,6,7]-p[1,2,3]*p[1,7,9]*p[5,6,8]},
{{0,0,1,0,0,-1,-1,1,0,1},s[1,3,4]+s[1,3,5]+s[1,4,5]+s[1,7,8]+s[1,7,9]+s[1,8,9]+2*s[2,3,4]+2*s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+2*s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,5,9]+s[2,6,7]+s[2,6,8]+s[2,6,9]+2*s[2,7,8]+s[2,7,9]+s[2,8,9]+3*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+2*s[3,4,8]+2*s[3,4,9]+2*s[3,5,6]+2*s[3,5,7]+2*s[3,5,8]+2*s[3,5,9]+2*s[3,6,7]+2*s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+2*s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+2*s[7,8,9],-(p[1,2,5]*p[1,8,9]*p[4,6,7])+p[1,2,5]*p[1,7,9]*p[4,6,8]+p[1,2,4]*p[1,8,9]*p[5,6,7]-p[1,2,4]*p[1,7,9]*p[5,6,8]},
{{-1,1,1,0,0,-1,-1,1,0,1},s[1,4,5]+s[1,7,8]+s[1,7,9]+s[1,8,9]+2*s[2,3,4]+2*s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+2*s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,5,9]+s[2,6,7]+s[2,6,8]+s[2,6,9]+2*s[2,7,8]+s[2,7,9]+s[2,8,9]+2*s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+2*s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+2*s[7,8,9],-(p[1,3,5]*p[1,8,9]*p[4,6,7])+p[1,3,5]*p[1,7,9]*p[4,6,8]+p[1,3,4]*p[1,8,9]*p[5,6,7]-p[1,3,4]*p[1,7,9]*p[5,6,8]},
{{-1,0,1,0,0,-1,-1,1,0,1},s[1,4,5]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+2*s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,5,9]+s[2,6,7]+s[2,6,8]+s[2,6,9]+2*s[2,7,8]+s[2,7,9]+s[2,8,9]+2*s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+2*s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+2*s[7,8,9],-(p[1,8,9]*p[2,3,5]*p[4,6,7])+p[1,7,9]*p[2,3,5]*p[4,6,8]+p[1,8,9]*p[2,3,4]*p[5,6,7]-p[1,7,9]*p[2,3,4]*p[5,6,8]},
{{-1,-1,1,0,0,-1,-1,1,0,1},s[1,4,5]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,4,5]+s[2,7,8]+s[2,7,9]+s[2,8,9]+2*s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+2*s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+2*s[7,8,9],-(p[2,3,5]*p[2,8,9]*p[4,6,7])+p[2,3,5]*p[2,7,9]*p[4,6,8]+p[2,3,4]*p[2,8,9]*p[5,6,7]-p[2,3,4]*p[2,7,9]*p[5,6,8]},
{{-1,0,1,0,1,-1,0,0,0,1},s[1,3,4]+s[1,3,5]+s[1,3,6]+2*s[1,4,5]+s[1,4,6]+s[1,5,6]+s[2,3,4]+s[2,3,5]+s[2,3,6]+2*s[2,4,5]+s[2,4,6]+s[2,5,6]+3*s[3,4,5]+2*s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+2*s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+3*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+2*s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+s[4,7,8]+2*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+s[5,7,8]+s[6,7,8],-(p[1,2,8]*p[2,3,5]*p[4,6,7])+p[1,2,7]*p[2,3,5]*p[4,6,8]+p[1,2,8]*p[2,3,4]*p[5,6,7]-p[1,2,7]*p[2,3,4]*p[5,6,8]},
{{-1,0,1,0,1,-1,0,0,-1,1},s[1,3,4]+s[1,3,5]+s[1,3,6]+2*s[1,4,5]+s[1,4,6]+s[1,5,6]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+2*s[2,4,5]+s[2,4,6]+s[2,5,6]+s[2,8,9]+3*s[3,4,5]+2*s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+2*s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+3*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+2*s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+2*s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+2*s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],-(p[1,2,9]*p[2,3,5]*p[4,6,7])+p[1,2,7]*p[2,3,5]*p[4,6,9]+p[1,2,9]*p[2,3,4]*p[5,6,7]-p[1,2,7]*p[2,3,4]*p[5,6,9]},
{{-1,0,1,0,1,-1,0,0,0,0},s[1,3,4]+s[1,3,5]+s[1,3,6]+2*s[1,4,5]+s[1,4,6]+s[1,5,6]+s[2,3,4]+s[2,3,5]+s[2,3,6]+2*s[2,4,5]+s[2,4,6]+s[2,5,6]+3*s[3,4,5]+2*s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+2*s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+3*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+2*s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+2*s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+2*s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],-(p[1,2,9]*p[2,3,5]*p[4,6,8])+p[1,2,8]*p[2,3,5]*p[4,6,9]+p[1,2,9]*p[2,3,4]*p[5,6,8]-p[1,2,8]*p[2,3,4]*p[5,6,9]},
{{-1,0,1,0,0,-1,1,0,0,0},s[1,3,4]+s[1,3,5]+s[1,3,6]+s[1,3,7]+2*s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,5,6]+s[1,5,7]+s[1,6,7]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+2*s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,5,6]+s[2,5,7]+s[2,6,7]+3*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+s[3,4,8]+s[3,4,9]+2*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+s[3,5,9]+2*s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+3*s[4,5,6]+3*s[4,5,7]+2*s[4,5,8]+2*s[4,5,9]+3*s[4,6,7]+2*s[4,6,8]+2*s[4,6,9]+2*s[4,7,8]+2*s[4,7,9]+s[4,8,9]+3*s[5,6,7]+2*s[5,6,8]+2*s[5,6,9]+2*s[5,7,8]+2*s[5,7,9]+s[5,8,9]+2*s[6,7,8]+2*s[6,7,9]+s[6,8,9]+s[7,8,9],-(p[1,2,9]*p[2,3,5]*p[4,7,8])+p[1,2,8]*p[2,3,5]*p[4,7,9]+p[1,2,9]*p[2,3,4]*p[5,7,8]-p[1,2,8]*p[2,3,4]*p[5,7,9]},
{{-1,0,0,0,1,-1,1,0,0,0},s[1,3,4]+s[1,3,5]+s[1,3,6]+s[1,3,7]+2*s[1,4,5]+2*s[1,4,6]+s[1,4,7]+2*s[1,5,6]+s[1,5,7]+s[1,6,7]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+2*s[2,4,5]+2*s[2,4,6]+s[2,4,7]+2*s[2,5,6]+s[2,5,7]+s[2,6,7]+3*s[3,4,5]+3*s[3,4,6]+2*s[3,4,7]+s[3,4,8]+s[3,4,9]+3*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+s[3,5,9]+2*s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+4*s[4,5,6]+3*s[4,5,7]+2*s[4,5,8]+2*s[4,5,9]+3*s[4,6,7]+2*s[4,6,8]+2*s[4,6,9]+2*s[4,7,8]+2*s[4,7,9]+s[4,8,9]+4*s[5,6,7]+3*s[5,6,8]+3*s[5,6,9]+2*s[5,7,8]+2*s[5,7,9]+s[5,8,9]+2*s[6,7,8]+2*s[6,7,9]+s[6,8,9]+s[7,8,9],-(p[1,2,9]*p[2,3,6]*p[4,7,8])+p[1,2,8]*p[2,3,6]*p[4,7,9]+p[1,2,9]*p[2,3,4]*p[6,7,8]-p[1,2,8]*p[2,3,4]*p[6,7,9]},
{{-1,0,0,0,1,0,1,-1,0,0},s[1,3,4]+s[1,3,5]+s[1,3,6]+s[1,3,7]+2*s[1,4,5]+2*s[1,4,6]+s[1,4,7]+2*s[1,5,6]+s[1,5,7]+s[1,6,7]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+2*s[2,4,5]+2*s[2,4,6]+s[2,4,7]+2*s[2,5,6]+s[2,5,7]+s[2,6,7]+3*s[3,4,5]+3*s[3,4,6]+2*s[3,4,7]+s[3,4,8]+s[3,4,9]+3*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+s[3,5,9]+2*s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+4*s[4,5,6]+3*s[4,5,7]+2*s[4,5,8]+2*s[4,5,9]+3*s[4,6,7]+2*s[4,6,8]+2*s[4,6,9]+2*s[4,7,8]+2*s[4,7,9]+s[4,8,9]+3*s[5,6,7]+2*s[5,6,8]+2*s[5,6,9]+2*s[5,7,8]+2*s[5,7,9]+s[5,8,9]+2*s[6,7,8]+2*s[6,7,9]+s[6,8,9]+s[7,8,9],-(p[1,2,9]*p[2,3,6]*p[5,7,8])+p[1,2,8]*p[2,3,6]*p[5,7,9]+p[1,2,9]*p[2,3,5]*p[6,7,8]-p[1,2,8]*p[2,3,5]*p[6,7,9]},
{{0,-1,-1,1,1,0,1,-1,0,0},s[1,3,4]+s[1,3,5]+s[1,3,6]+s[1,3,7]+s[1,4,5]+s[1,4,6]+s[1,4,7]+2*s[1,5,6]+s[1,5,7]+s[1,6,7]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,4,5]+s[2,4,6]+s[2,4,7]+2*s[2,5,6]+s[2,5,7]+s[2,6,7]+3*s[3,4,5]+3*s[3,4,6]+2*s[3,4,7]+s[3,4,8]+s[3,4,9]+3*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+s[3,5,9]+2*s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+3*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+s[4,5,9]+2*s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+3*s[5,6,7]+2*s[5,6,8]+2*s[5,6,9]+2*s[5,7,8]+2*s[5,7,9]+s[5,8,9]+2*s[6,7,8]+2*s[6,7,9]+s[6,8,9]+s[7,8,9],-(p[1,2,9]*p[2,4,6]*p[5,7,8])+p[1,2,8]*p[2,4,6]*p[5,7,9]+p[1,2,9]*p[2,4,5]*p[6,7,8]-p[1,2,8]*p[2,4,5]*p[6,7,9]},
{{0,0,-1,0,1,0,1,-1,0,0},s[1,3,4]+s[1,3,5]+s[1,3,6]+s[1,3,7]+s[1,4,5]+s[1,4,6]+s[1,4,7]+2*s[1,5,6]+s[1,5,7]+s[1,6,7]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,4,5]+s[2,4,6]+s[2,4,7]+2*s[2,5,6]+s[2,5,7]+s[2,6,7]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+s[3,4,8]+s[3,4,9]+3*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+s[3,5,9]+2*s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+3*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+s[4,5,9]+2*s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+3*s[5,6,7]+2*s[5,6,8]+2*s[5,6,9]+2*s[5,7,8]+2*s[5,7,9]+s[5,8,9]+2*s[6,7,8]+2*s[6,7,9]+s[6,8,9]+s[7,8,9],-(p[1,2,9]*p[3,4,6]*p[5,7,8])+p[1,2,8]*p[3,4,6]*p[5,7,9]+p[1,2,9]*p[3,4,5]*p[6,7,8]-p[1,2,8]*p[3,4,5]*p[6,7,9]},
{{-1,1,-1,0,1,0,1,-1,0,0},s[1,4,5]+s[1,4,6]+s[1,4,7]+2*s[1,5,6]+s[1,5,7]+s[1,6,7]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,4,5]+s[2,4,6]+s[2,4,7]+2*s[2,5,6]+s[2,5,7]+s[2,6,7]+s[3,4,5]+s[3,4,6]+s[3,4,7]+2*s[3,5,6]+s[3,5,7]+s[3,6,7]+3*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+s[4,5,9]+2*s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+3*s[5,6,7]+2*s[5,6,8]+2*s[5,6,9]+2*s[5,7,8]+2*s[5,7,9]+s[5,8,9]+2*s[6,7,8]+2*s[6,7,9]+s[6,8,9]+s[7,8,9],-(p[1,3,9]*p[3,4,6]*p[5,7,8])+p[1,3,8]*p[3,4,6]*p[5,7,9]+p[1,3,9]*p[3,4,5]*p[6,7,8]-p[1,3,8]*p[3,4,5]*p[6,7,9]},
{{-1,0,-1,0,1,0,1,-1,0,0},s[1,4,5]+s[1,4,6]+s[1,4,7]+2*s[1,5,6]+s[1,5,7]+s[1,6,7]+s[2,4,5]+s[2,4,6]+s[2,4,7]+2*s[2,5,6]+s[2,5,7]+s[2,6,7]+s[3,4,5]+s[3,4,6]+s[3,4,7]+2*s[3,5,6]+s[3,5,7]+s[3,6,7]+3*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+s[4,5,9]+2*s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+3*s[5,6,7]+2*s[5,6,8]+2*s[5,6,9]+2*s[5,7,8]+2*s[5,7,9]+s[5,8,9]+2*s[6,7,8]+2*s[6,7,9]+s[6,8,9]+s[7,8,9],-(p[2,3,9]*p[3,4,6]*p[5,7,8])+p[2,3,8]*p[3,4,6]*p[5,7,9]+p[2,3,9]*p[3,4,5]*p[6,7,8]-p[2,3,8]*p[3,4,5]*p[6,7,9]},
{{-1,0,-1,0,0,1,1,0,1,0},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,4,8]+2*s[1,5,6]+2*s[1,5,7]+s[1,5,8]+2*s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+2*s[2,4,5]+2*s[2,4,6]+2*s[2,4,7]+s[2,4,8]+3*s[2,5,6]+2*s[2,5,7]+s[2,5,8]+2*s[2,6,7]+s[2,6,8]+s[2,7,8]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+s[3,4,8]+3*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+2*s[3,6,7]+s[3,6,8]+s[3,7,8]+4*s[4,5,6]+3*s[4,5,7]+2*s[4,5,8]+s[4,5,9]+3*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+4*s[5,6,7]+3*s[5,6,8]+2*s[5,6,9]+3*s[5,7,8]+2*s[5,7,9]+s[5,8,9]+3*s[6,7,8]+2*s[6,7,9]+s[6,8,9]+s[7,8,9],-(p[1,6,7]*p[2,3,8]*p[3,4,5])+p[1,5,7]*p[2,3,8]*p[3,4,6]-p[1,2,3]*p[3,4,6]*p[5,7,8]+p[1,2,3]*p[3,4,5]*p[6,7,8]},
{{-1,0,-1,0,0,1,1,0,0,0},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,4,8]+s[1,4,9]+2*s[1,5,6]+2*s[1,5,7]+s[1,5,8]+s[1,5,9]+2*s[1,6,7]+s[1,6,8]+s[1,6,9]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+2*s[2,4,5]+2*s[2,4,6]+2*s[2,4,7]+s[2,4,8]+s[2,4,9]+3*s[2,5,6]+2*s[2,5,7]+s[2,5,8]+s[2,5,9]+2*s[2,6,7]+s[2,6,8]+s[2,6,9]+s[2,7,8]+s[2,7,9]+s[2,8,9]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+s[3,4,8]+s[3,4,9]+3*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+s[3,5,9]+2*s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+4*s[4,5,6]+3*s[4,5,7]+2*s[4,5,8]+2*s[4,5,9]+3*s[4,6,7]+2*s[4,6,8]+2*s[4,6,9]+2*s[4,7,8]+2*s[4,7,9]+2*s[4,8,9]+4*s[5,6,7]+3*s[5,6,8]+3*s[5,6,9]+3*s[5,7,8]+3*s[5,7,9]+2*s[5,8,9]+3*s[6,7,8]+3*s[6,7,9]+2*s[6,8,9]+2*s[7,8,9],-(p[1,6,7]*p[2,3,9]*p[3,4,5])+p[1,5,7]*p[2,3,9]*p[3,4,6]-p[1,2,3]*p[3,4,6]*p[5,7,9]+p[1,2,3]*p[3,4,5]*p[6,7,9]},
{{-1,0,-1,0,0,1,0,0,1,0},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,4,8]+s[1,4,9]+2*s[1,5,6]+2*s[1,5,7]+2*s[1,5,8]+s[1,5,9]+2*s[1,6,7]+2*s[1,6,8]+s[1,6,9]+2*s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+2*s[2,4,5]+2*s[2,4,6]+2*s[2,4,7]+2*s[2,4,8]+s[2,4,9]+3*s[2,5,6]+2*s[2,5,7]+2*s[2,5,8]+s[2,5,9]+2*s[2,6,7]+2*s[2,6,8]+s[2,6,9]+2*s[2,7,8]+s[2,7,9]+s[2,8,9]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+2*s[3,4,8]+s[3,4,9]+3*s[3,5,6]+2*s[3,5,7]+2*s[3,5,8]+s[3,5,9]+2*s[3,6,7]+2*s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+4*s[4,5,6]+3*s[4,5,7]+3*s[4,5,8]+2*s[4,5,9]+3*s[4,6,7]+3*s[4,6,8]+2*s[4,6,9]+3*s[4,7,8]+2*s[4,7,9]+2*s[4,8,9]+4*s[5,6,7]+4*s[5,6,8]+3*s[5,6,9]+4*s[5,7,8]+3*s[5,7,9]+3*s[5,8,9]+4*s[6,7,8]+3*s[6,7,9]+3*s[6,8,9]+3*s[7,8,9],-(p[1,6,8]*p[2,3,9]*p[3,4,5])+p[1,5,8]*p[2,3,9]*p[3,4,6]-p[1,2,3]*p[3,4,6]*p[5,8,9]+p[1,2,3]*p[3,4,5]*p[6,8,9]},
{{-1,0,-1,0,-1,1,1,0,1,0},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,4,8]+s[1,4,9]+2*s[1,5,6]+2*s[1,5,7]+2*s[1,5,8]+s[1,5,9]+3*s[1,6,7]+2*s[1,6,8]+s[1,6,9]+2*s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+2*s[2,4,5]+2*s[2,4,6]+2*s[2,4,7]+2*s[2,4,8]+s[2,4,9]+3*s[2,5,6]+3*s[2,5,7]+2*s[2,5,8]+s[2,5,9]+3*s[2,6,7]+2*s[2,6,8]+s[2,6,9]+2*s[2,7,8]+s[2,7,9]+s[2,8,9]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+2*s[3,4,8]+s[3,4,9]+3*s[3,5,6]+3*s[3,5,7]+2*s[3,5,8]+s[3,5,9]+3*s[3,6,7]+2*s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+4*s[4,5,6]+4*s[4,5,7]+3*s[4,5,8]+2*s[4,5,9]+4*s[4,6,7]+3*s[4,6,8]+2*s[4,6,9]+3*s[4,7,8]+2*s[4,7,9]+2*s[4,8,9]+5*s[5,6,7]+4*s[5,6,8]+3*s[5,6,9]+4*s[5,7,8]+3*s[5,7,9]+3*s[5,8,9]+5*s[6,7,8]+4*s[6,7,9]+3*s[6,8,9]+3*s[7,8,9],-(p[1,7,8]*p[2,3,9]*p[3,4,5])+p[1,5,8]*p[2,3,9]*p[3,4,7]-p[1,2,3]*p[3,4,7]*p[5,8,9]+p[1,2,3]*p[3,4,5]*p[7,8,9]},
{{-1,0,-1,0,0,0,0,1,1,0},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,4,8]+s[1,4,9]+2*s[1,5,6]+2*s[1,5,7]+2*s[1,5,8]+s[1,5,9]+2*s[1,6,7]+2*s[1,6,8]+s[1,6,9]+2*s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+2*s[2,4,5]+2*s[2,4,6]+2*s[2,4,7]+2*s[2,4,8]+s[2,4,9]+3*s[2,5,6]+3*s[2,5,7]+2*s[2,5,8]+s[2,5,9]+3*s[2,6,7]+2*s[2,6,8]+s[2,6,9]+2*s[2,7,8]+s[2,7,9]+s[2,8,9]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+2*s[3,4,8]+s[3,4,9]+3*s[3,5,6]+3*s[3,5,7]+2*s[3,5,8]+s[3,5,9]+3*s[3,6,7]+2*s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+4*s[4,5,6]+4*s[4,5,7]+3*s[4,5,8]+2*s[4,5,9]+4*s[4,6,7]+3*s[4,6,8]+2*s[4,6,9]+3*s[4,7,8]+2*s[4,7,9]+2*s[4,8,9]+5*s[5,6,7]+4*s[5,6,8]+3*s[5,6,9]+4*s[5,7,8]+3*s[5,7,9]+3*s[5,8,9]+4*s[6,7,8]+3*s[6,7,9]+3*s[6,8,9]+3*s[7,8,9],-(p[1,7,8]*p[2,3,9]*p[3,4,6])+p[1,6,8]*p[2,3,9]*p[3,4,7]-p[1,2,3]*p[3,4,7]*p[6,8,9]+p[1,2,3]*p[3,4,6]*p[7,8,9]},
{{-1,0,0,-1,-1,1,0,1,1,0},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,4,8]+s[1,4,9]+s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,5,9]+2*s[1,6,7]+2*s[1,6,8]+s[1,6,9]+2*s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+2*s[2,4,5]+2*s[2,4,6]+2*s[2,4,7]+2*s[2,4,8]+s[2,4,9]+2*s[2,5,6]+2*s[2,5,7]+2*s[2,5,8]+s[2,5,9]+3*s[2,6,7]+2*s[2,6,8]+s[2,6,9]+2*s[2,7,8]+s[2,7,9]+s[2,8,9]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+2*s[3,4,8]+s[3,4,9]+2*s[3,5,6]+2*s[3,5,7]+2*s[3,5,8]+s[3,5,9]+3*s[3,6,7]+2*s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+4*s[4,5,6]+4*s[4,5,7]+3*s[4,5,8]+2*s[4,5,9]+4*s[4,6,7]+3*s[4,6,8]+2*s[4,6,9]+3*s[4,7,8]+2*s[4,7,9]+2*s[4,8,9]+4*s[5,6,7]+3*s[5,6,8]+2*s[5,6,9]+3*s[5,7,8]+2*s[5,7,9]+2*s[5,8,9]+4*s[6,7,8]+3*s[6,7,9]+3*s[6,8,9]+3*s[7,8,9],-(p[1,7,8]*p[2,3,9]*p[3,5,6])+p[1,6,8]*p[2,3,9]*p[3,5,7]-p[1,2,3]*p[3,5,7]*p[6,8,9]+p[1,2,3]*p[3,5,6]*p[7,8,9]},
{{-1,0,0,0,-1,0,0,1,1,0},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,4,8]+s[1,4,9]+s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,5,9]+2*s[1,6,7]+2*s[1,6,8]+s[1,6,9]+2*s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+2*s[2,4,5]+2*s[2,4,6]+2*s[2,4,7]+2*s[2,4,8]+s[2,4,9]+2*s[2,5,6]+2*s[2,5,7]+2*s[2,5,8]+s[2,5,9]+3*s[2,6,7]+2*s[2,6,8]+s[2,6,9]+2*s[2,7,8]+s[2,7,9]+s[2,8,9]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+2*s[3,4,8]+s[3,4,9]+2*s[3,5,6]+2*s[3,5,7]+2*s[3,5,8]+s[3,5,9]+3*s[3,6,7]+2*s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+3*s[4,5,6]+3*s[4,5,7]+3*s[4,5,8]+2*s[4,5,9]+4*s[4,6,7]+3*s[4,6,8]+2*s[4,6,9]+3*s[4,7,8]+2*s[4,7,9]+2*s[4,8,9]+4*s[5,6,7]+3*s[5,6,8]+2*s[5,6,9]+3*s[5,7,8]+2*s[5,7,9]+2*s[5,8,9]+4*s[6,7,8]+3*s[6,7,9]+3*s[6,8,9]+3*s[7,8,9],-(p[1,7,8]*p[2,3,9]*p[4,5,6])+p[1,6,8]*p[2,3,9]*p[4,5,7]-p[1,2,3]*p[4,5,7]*p[6,8,9]+p[1,2,3]*p[4,5,6]*p[7,8,9]},
{{0,-1,-1,1,-1,0,0,1,1,0},s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,5,9]+2*s[1,6,7]+2*s[1,6,8]+s[1,6,9]+2*s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+2*s[2,5,6]+2*s[2,5,7]+2*s[2,5,8]+s[2,5,9]+3*s[2,6,7]+2*s[2,6,8]+s[2,6,9]+2*s[2,7,8]+s[2,7,9]+s[2,8,9]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+2*s[3,4,8]+s[3,4,9]+2*s[3,5,6]+2*s[3,5,7]+2*s[3,5,8]+s[3,5,9]+3*s[3,6,7]+2*s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+s[4,5,9]+3*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+4*s[5,6,7]+3*s[5,6,8]+2*s[5,6,9]+3*s[5,7,8]+2*s[5,7,9]+2*s[5,8,9]+4*s[6,7,8]+3*s[6,7,9]+3*s[6,8,9]+3*s[7,8,9],-(p[1,7,8]*p[2,4,9]*p[4,5,6])+p[1,6,8]*p[2,4,9]*p[4,5,7]-p[1,2,4]*p[4,5,7]*p[6,8,9]+p[1,2,4]*p[4,5,6]*p[7,8,9]},
{{0,0,-1,0,-1,0,0,1,1,0},s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,5,9]+2*s[1,6,7]+2*s[1,6,8]+s[1,6,9]+2*s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+2*s[2,5,6]+2*s[2,5,7]+2*s[2,5,8]+s[2,5,9]+3*s[2,6,7]+2*s[2,6,8]+s[2,6,9]+2*s[2,7,8]+s[2,7,9]+s[2,8,9]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+2*s[3,5,6]+2*s[3,5,7]+2*s[3,5,8]+s[3,5,9]+3*s[3,6,7]+2*s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+s[4,5,9]+3*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+4*s[5,6,7]+3*s[5,6,8]+2*s[5,6,9]+3*s[5,7,8]+2*s[5,7,9]+2*s[5,8,9]+4*s[6,7,8]+3*s[6,7,9]+3*s[6,8,9]+3*s[7,8,9],-(p[1,7,8]*p[3,4,9]*p[4,5,6])+p[1,6,8]*p[3,4,9]*p[4,5,7]-p[1,3,4]*p[4,5,7]*p[6,8,9]+p[1,3,4]*p[4,5,6]*p[7,8,9]},
{{0,-1,-1,0,-1,0,0,1,1,0},s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,5,9]+2*s[1,6,7]+2*s[1,6,8]+s[1,6,9]+2*s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,5,9]+2*s[2,6,7]+2*s[2,6,8]+s[2,6,9]+2*s[2,7,8]+s[2,7,9]+s[2,8,9]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+2*s[3,5,6]+2*s[3,5,7]+2*s[3,5,8]+s[3,5,9]+3*s[3,6,7]+2*s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+s[4,5,9]+3*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+4*s[5,6,7]+3*s[5,6,8]+2*s[5,6,9]+3*s[5,7,8]+2*s[5,7,9]+2*s[5,8,9]+4*s[6,7,8]+3*s[6,7,9]+3*s[6,8,9]+3*s[7,8,9],-(p[2,7,8]*p[3,4,9]*p[4,5,6])+p[2,6,8]*p[3,4,9]*p[4,5,7]-p[2,3,4]*p[4,5,7]*p[6,8,9]+p[2,3,4]*p[4,5,6]*p[7,8,9]},
{{1,0,0,-1,-1,0,0,1,1,0},s[1,3,4]+s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,3,4]+s[2,6,7]+s[2,6,8]+s[2,7,8]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+2*s[3,6,7]+s[3,6,8]+s[3,7,8]+s[4,5,6]+s[4,5,7]+s[4,5,8]+2*s[4,6,7]+s[4,6,8]+s[4,7,8]+2*s[5,6,7]+s[5,6,8]+s[5,7,8]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],p[1,7,8]*p[2,3,4]*p[4,5,6]-p[1,3,4]*p[2,7,8]*p[4,5,6]-p[1,6,8]*p[2,3,4]*p[4,5,7]+p[1,3,4]*p[2,6,8]*p[4,5,7]},
{{1,0,0,-1,-1,0,0,1,0,0},s[1,3,4]+s[1,6,7]+s[1,6,8]+s[1,6,9]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,6,7]+s[2,6,8]+s[2,6,9]+s[2,7,8]+s[2,7,9]+s[2,8,9]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+2*s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+2*s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+2*s[7,8,9],p[1,7,9]*p[2,3,4]*p[4,5,6]-p[1,3,4]*p[2,7,9]*p[4,5,6]-p[1,6,9]*p[2,3,4]*p[4,5,7]+p[1,3,4]*p[2,6,9]*p[4,5,7]},
{{1,0,0,-1,-1,0,-1,1,1,0},s[1,3,4]+s[1,6,7]+s[1,6,8]+s[1,6,9]+2*s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,6,7]+s[2,6,8]+s[2,6,9]+2*s[2,7,8]+s[2,7,9]+s[2,8,9]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+2*s[3,6,7]+2*s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+3*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+3*s[7,8,9],p[1,8,9]*p[2,3,4]*p[4,5,6]-p[1,3,4]*p[2,8,9]*p[4,5,6]-p[1,6,9]*p[2,3,4]*p[4,5,8]+p[1,3,4]*p[2,6,9]*p[4,5,8]},
{{1,0,0,-1,-1,0,0,0,0,1},s[1,3,4]+s[1,6,7]+s[1,6,8]+s[1,6,9]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,6,7]+s[2,6,8]+s[2,6,9]+s[2,7,8]+s[2,7,9]+s[2,8,9]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+2*s[3,6,7]+2*s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+3*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+2*s[7,8,9],p[1,8,9]*p[2,3,4]*p[4,5,7]-p[1,3,4]*p[2,8,9]*p[4,5,7]-p[1,7,9]*p[2,3,4]*p[4,5,8]+p[1,3,4]*p[2,7,9]*p[4,5,8]},
{{1,0,0,-1,0,-1,-1,1,0,1},s[1,3,4]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,7,8]+s[2,7,9]+s[2,8,9]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+2*s[7,8,9],p[1,8,9]*p[2,3,4]*p[4,6,7]-p[1,3,4]*p[2,8,9]*p[4,6,7]-p[1,7,9]*p[2,3,4]*p[4,6,8]+p[1,3,4]*p[2,7,9]*p[4,6,8]},
{{1,0,0,-1,0,0,-1,0,0,1},s[1,3,4]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,7,8]+s[2,7,9]+s[2,8,9]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+s[5,6,7]+s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+2*s[7,8,9],p[1,8,9]*p[2,3,4]*p[5,6,7]-p[1,3,4]*p[2,8,9]*p[5,6,7]-p[1,7,9]*p[2,3,4]*p[5,6,8]+p[1,3,4]*p[2,7,9]*p[5,6,8]},
{{0,0,1,-1,0,0,-1,0,0,1},s[1,3,4]+s[1,3,5]+s[1,4,5]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,4,5]+s[2,7,8]+s[2,7,9]+s[2,8,9]+2*s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+2*s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+s[5,6,7]+s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+2*s[7,8,9],p[1,8,9]*p[2,3,5]*p[5,6,7]-p[1,3,5]*p[2,8,9]*p[5,6,7]-p[1,7,9]*p[2,3,5]*p[5,6,8]+p[1,3,5]*p[2,7,9]*p[5,6,8]},
{{0,0,1,0,0,-1,-1,0,0,1},s[1,3,4]+s[1,3,5]+s[1,4,5]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,4,5]+s[2,7,8]+s[2,7,9]+s[2,8,9]+2*s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+s[5,6,7]+s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+2*s[7,8,9],p[1,8,9]*p[2,4,5]*p[5,6,7]-p[1,4,5]*p[2,8,9]*p[5,6,7]-p[1,7,9]*p[2,4,5]*p[5,6,8]+p[1,4,5]*p[2,7,9]*p[5,6,8]},
{{-1,1,1,0,0,-1,-1,0,0,1},s[1,4,5]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,4,5]+s[2,7,8]+s[2,7,9]+s[2,8,9]+s[3,4,5]+s[3,7,8]+s[3,7,9]+s[3,8,9]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+s[5,6,7]+s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+2*s[7,8,9],p[1,8,9]*p[3,4,5]*p[5,6,7]-p[1,4,5]*p[3,8,9]*p[5,6,7]-p[1,7,9]*p[3,4,5]*p[5,6,8]+p[1,4,5]*p[3,7,9]*p[5,6,8]},
{{-1,0,1,0,0,-1,-1,0,0,1},s[1,4,5]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,4,5]+s[2,7,8]+s[2,7,9]+s[2,8,9]+s[3,4,5]+s[3,7,8]+s[3,7,9]+s[3,8,9]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+s[5,6,7]+s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+2*s[7,8,9],p[2,8,9]*p[3,4,5]*p[5,6,7]-p[2,4,5]*p[3,8,9]*p[5,6,7]-p[2,7,9]*p[3,4,5]*p[5,6,8]+p[2,4,5]*p[3,7,9]*p[5,6,8]},
{{-1,0,0,1,1,0,0,-1,0,1},s[1,4,5]+s[1,4,6]+s[1,5,6]+s[2,3,4]+s[2,3,5]+s[2,3,6]+2*s[2,4,5]+s[2,4,6]+s[2,5,6]+2*s[3,4,5]+s[3,4,6]+s[3,5,6]+2*s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[6,7,8],-(p[1,3,8]*p[2,4,5]*p[5,6,7])+p[1,2,8]*p[3,4,5]*p[5,6,7]+p[1,3,7]*p[2,4,5]*p[5,6,8]-p[1,2,7]*p[3,4,5]*p[5,6,8]},
{{-1,0,0,1,1,0,0,-1,-1,1},s[1,4,5]+s[1,4,6]+s[1,5,6]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+2*s[2,4,5]+s[2,4,6]+s[2,5,6]+s[2,8,9]+2*s[3,4,5]+s[3,4,6]+s[3,5,6]+s[3,8,9]+2*s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],-(p[1,3,9]*p[2,4,5]*p[5,6,7])+p[1,2,9]*p[3,4,5]*p[5,6,7]+p[1,3,7]*p[2,4,5]*p[5,6,9]-p[1,2,7]*p[3,4,5]*p[5,6,9]},
{{-1,0,0,1,1,0,0,-1,0,0},s[1,4,5]+s[1,4,6]+s[1,5,6]+s[2,3,4]+s[2,3,5]+s[2,3,6]+2*s[2,4,5]+s[2,4,6]+s[2,5,6]+2*s[3,4,5]+s[3,4,6]+s[3,5,6]+2*s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],-(p[1,3,9]*p[2,4,5]*p[5,6,8])+p[1,2,9]*p[3,4,5]*p[5,6,8]+p[1,3,8]*p[2,4,5]*p[5,6,9]-p[1,2,8]*p[3,4,5]*p[5,6,9]},
{{-1,0,0,1,0,0,1,-1,0,0},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,5,6]+s[1,5,7]+s[1,6,7]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+2*s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,5,6]+s[2,5,7]+s[2,6,7]+2*s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,5,6]+s[3,5,7]+s[3,6,7]+2*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+s[4,5,9]+2*s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+2*s[6,7,9]+s[6,8,9]+s[7,8,9],-(p[1,3,9]*p[2,4,5]*p[5,7,8])+p[1,2,9]*p[3,4,5]*p[5,7,8]+p[1,3,8]*p[2,4,5]*p[5,7,9]-p[1,2,8]*p[3,4,5]*p[5,7,9]},
{{-1,0,0,1,0,0,1,0,0,-1},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,5,6]+s[1,5,7]+s[1,6,7]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+2*s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,5,6]+s[2,5,7]+s[2,6,7]+2*s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,5,6]+s[3,5,7]+s[3,6,7]+2*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+s[4,5,9]+2*s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],-(p[1,3,9]*p[2,4,5]*p[6,7,8])+p[1,2,9]*p[3,4,5]*p[6,7,8]+p[1,3,8]*p[2,4,5]*p[6,7,9]-p[1,2,8]*p[3,4,5]*p[6,7,9]},
{{-1,0,-1,1,1,0,1,0,0,-1},s[1,4,5]+s[1,4,6]+s[1,4,7]+2*s[1,5,6]+s[1,5,7]+s[1,6,7]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+2*s[2,4,5]+2*s[2,4,6]+s[2,4,7]+2*s[2,5,6]+s[2,5,7]+s[2,6,7]+2*s[3,4,5]+2*s[3,4,6]+s[3,4,7]+2*s[3,5,6]+s[3,5,7]+s[3,6,7]+3*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+s[4,5,9]+2*s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+3*s[5,6,7]+2*s[5,6,8]+2*s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],-(p[1,3,9]*p[2,4,6]*p[6,7,8])+p[1,2,9]*p[3,4,6]*p[6,7,8]+p[1,3,8]*p[2,4,6]*p[6,7,9]-p[1,2,8]*p[3,4,6]*p[6,7,9]},
{{-1,0,0,0,0,1,1,0,0,-1},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,5,6]+s[1,5,7]+s[1,6,7]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+2*s[2,4,5]+2*s[2,4,6]+s[2,4,7]+2*s[2,5,6]+s[2,5,7]+s[2,6,7]+2*s[3,4,5]+2*s[3,4,6]+s[3,4,7]+2*s[3,5,6]+s[3,5,7]+s[3,6,7]+3*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+s[4,5,9]+2*s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],-(p[1,3,9]*p[2,5,6]*p[6,7,8])+p[1,2,9]*p[3,5,6]*p[6,7,8]+p[1,3,8]*p[2,5,6]*p[6,7,9]-p[1,2,8]*p[3,5,6]*p[6,7,9]},
{{0,-1,-1,1,0,1,1,0,0,-1},s[1,5,6]+s[1,5,7]+s[1,6,7]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,4,5]+s[2,4,6]+s[2,4,7]+2*s[2,5,6]+s[2,5,7]+s[2,6,7]+2*s[3,4,5]+2*s[3,4,6]+s[3,4,7]+2*s[3,5,6]+s[3,5,7]+s[3,6,7]+2*s[4,5,6]+s[4,5,7]+s[4,6,7]+2*s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],-(p[1,4,9]*p[2,5,6]*p[6,7,8])+p[1,2,9]*p[4,5,6]*p[6,7,8]+p[1,4,8]*p[2,5,6]*p[6,7,9]-p[1,2,8]*p[4,5,6]*p[6,7,9]},
{{0,0,-1,0,0,1,1,0,0,-1},s[1,5,6]+s[1,5,7]+s[1,6,7]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,4,5]+s[2,4,6]+s[2,4,7]+2*s[2,5,6]+s[2,5,7]+s[2,6,7]+s[3,4,5]+s[3,4,6]+s[3,4,7]+2*s[3,5,6]+s[3,5,7]+s[3,6,7]+2*s[4,5,6]+s[4,5,7]+s[4,6,7]+2*s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],-(p[1,4,9]*p[3,5,6]*p[6,7,8])+p[1,3,9]*p[4,5,6]*p[6,7,8]+p[1,4,8]*p[3,5,6]*p[6,7,9]-p[1,3,8]*p[4,5,6]*p[6,7,9]},
{{0,-1,-1,0,0,1,1,0,0,-1},s[1,5,6]+s[1,5,7]+s[1,6,7]+s[2,5,6]+s[2,5,7]+s[2,6,7]+s[3,4,5]+s[3,4,6]+s[3,4,7]+2*s[3,5,6]+s[3,5,7]+s[3,6,7]+2*s[4,5,6]+s[4,5,7]+s[4,6,7]+2*s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],-(p[2,4,9]*p[3,5,6]*p[6,7,8])+p[2,3,9]*p[4,5,6]*p[6,7,8]+p[2,4,8]*p[3,5,6]*p[6,7,9]-p[2,3,8]*p[4,5,6]*p[6,7,9]},
{{0,-1,-1,0,0,1,0,1,1,0},s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+2*s[2,5,6]+2*s[2,5,7]+s[2,5,8]+2*s[2,6,7]+s[2,6,8]+s[2,7,8]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+s[3,4,8]+3*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+2*s[3,6,7]+s[3,6,8]+s[3,7,8]+3*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+2*s[4,6,7]+s[4,6,8]+s[4,7,8]+3*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],p[1,6,7]*p[2,4,8]*p[3,5,6]-p[1,6,7]*p[2,3,8]*p[4,5,6]-p[1,2,4]*p[3,5,6]*p[6,7,8]+p[1,2,3]*p[4,5,6]*p[6,7,8]},
{{0,-1,-1,0,0,1,0,1,0,0},s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,5,9]+s[1,6,7]+s[1,6,8]+s[1,6,9]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+2*s[2,5,6]+2*s[2,5,7]+s[2,5,8]+s[2,5,9]+2*s[2,6,7]+s[2,6,8]+s[2,6,9]+s[2,7,8]+s[2,7,9]+s[2,8,9]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+s[3,4,8]+s[3,4,9]+3*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+s[3,5,9]+2*s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+3*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+s[4,5,9]+2*s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+3*s[5,6,7]+2*s[5,6,8]+2*s[5,6,9]+2*s[5,7,8]+2*s[5,7,9]+2*s[5,8,9]+2*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+2*s[7,8,9],p[1,6,7]*p[2,4,9]*p[3,5,6]-p[1,6,7]*p[2,3,9]*p[4,5,6]-p[1,2,4]*p[3,5,6]*p[6,7,9]+p[1,2,3]*p[4,5,6]*p[6,7,9]},
{{0,-1,-1,0,0,1,-1,1,1,0},s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,5,9]+s[1,6,7]+s[1,6,8]+s[1,6,9]+2*s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+2*s[2,5,6]+2*s[2,5,7]+2*s[2,5,8]+s[2,5,9]+2*s[2,6,7]+2*s[2,6,8]+s[2,6,9]+2*s[2,7,8]+s[2,7,9]+s[2,8,9]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+2*s[3,4,8]+s[3,4,9]+3*s[3,5,6]+2*s[3,5,7]+2*s[3,5,8]+s[3,5,9]+2*s[3,6,7]+2*s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+3*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+3*s[5,6,7]+3*s[5,6,8]+2*s[5,6,9]+3*s[5,7,8]+2*s[5,7,9]+2*s[5,8,9]+3*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+3*s[7,8,9],p[1,6,8]*p[2,4,9]*p[3,5,6]-p[1,6,8]*p[2,3,9]*p[4,5,6]-p[1,2,4]*p[3,5,6]*p[6,8,9]+p[1,2,3]*p[4,5,6]*p[6,8,9]},
{{0,-1,-1,0,0,1,0,0,0,1},s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,5,9]+s[1,6,7]+s[1,6,8]+s[1,6,9]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+2*s[2,5,6]+2*s[2,5,7]+2*s[2,5,8]+s[2,5,9]+2*s[2,6,7]+2*s[2,6,8]+s[2,6,9]+2*s[2,7,8]+s[2,7,9]+s[2,8,9]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+2*s[3,4,8]+s[3,4,9]+3*s[3,5,6]+2*s[3,5,7]+2*s[3,5,8]+s[3,5,9]+2*s[3,6,7]+2*s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+3*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+3*s[5,6,7]+3*s[5,6,8]+2*s[5,6,9]+3*s[5,7,8]+2*s[5,7,9]+2*s[5,8,9]+3*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+2*s[7,8,9],p[1,7,8]*p[2,4,9]*p[3,5,6]-p[1,7,8]*p[2,3,9]*p[4,5,6]-p[1,2,4]*p[3,5,6]*p[7,8,9]+p[1,2,3]*p[4,5,6]*p[7,8,9]},
{{0,-1,-1,0,-1,1,1,0,0,1},s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,5,9]+2*s[1,6,7]+s[1,6,8]+s[1,6,9]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+2*s[2,5,6]+2*s[2,5,7]+2*s[2,5,8]+s[2,5,9]+3*s[2,6,7]+2*s[2,6,8]+s[2,6,9]+2*s[2,7,8]+s[2,7,9]+s[2,8,9]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+2*s[3,4,8]+s[3,4,9]+3*s[3,5,6]+3*s[3,5,7]+2*s[3,5,8]+s[3,5,9]+3*s[3,6,7]+2*s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+3*s[4,5,6]+3*s[4,5,7]+2*s[4,5,8]+s[4,5,9]+3*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+4*s[5,6,7]+3*s[5,6,8]+2*s[5,6,9]+3*s[5,7,8]+2*s[5,7,9]+2*s[5,8,9]+4*s[6,7,8]+3*s[6,7,9]+2*s[6,8,9]+2*s[7,8,9],p[1,7,8]*p[2,4,9]*p[3,5,7]-p[1,7,8]*p[2,3,9]*p[4,5,7]-p[1,2,4]*p[3,5,7]*p[7,8,9]+p[1,2,3]*p[4,5,7]*p[7,8,9]},
{{0,-1,-1,0,0,0,0,1,0,1},s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,5,9]+s[1,6,7]+s[1,6,8]+s[1,6,9]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+2*s[2,5,6]+2*s[2,5,7]+2*s[2,5,8]+s[2,5,9]+2*s[2,6,7]+2*s[2,6,8]+s[2,6,9]+2*s[2,7,8]+s[2,7,9]+s[2,8,9]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+2*s[3,4,8]+s[3,4,9]+3*s[3,5,6]+3*s[3,5,7]+2*s[3,5,8]+s[3,5,9]+3*s[3,6,7]+2*s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+3*s[4,5,6]+3*s[4,5,7]+2*s[4,5,8]+s[4,5,9]+3*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+4*s[5,6,7]+3*s[5,6,8]+2*s[5,6,9]+3*s[5,7,8]+2*s[5,7,9]+2*s[5,8,9]+3*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+2*s[7,8,9],p[1,7,8]*p[2,4,9]*p[3,6,7]-p[1,7,8]*p[2,3,9]*p[4,6,7]-p[1,2,4]*p[3,6,7]*p[7,8,9]+p[1,2,3]*p[4,6,7]*p[7,8,9]},
{{0,-1,0,-1,-1,1,0,1,0,1},s[1,6,7]+s[1,6,8]+s[1,6,9]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,5,9]+2*s[2,6,7]+2*s[2,6,8]+s[2,6,9]+2*s[2,7,8]+s[2,7,9]+s[2,8,9]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+2*s[3,4,8]+s[3,4,9]+2*s[3,5,6]+2*s[3,5,7]+2*s[3,5,8]+s[3,5,9]+3*s[3,6,7]+2*s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+3*s[4,5,6]+3*s[4,5,7]+2*s[4,5,8]+s[4,5,9]+3*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+3*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+3*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+2*s[7,8,9],p[1,7,8]*p[2,5,9]*p[3,6,7]-p[1,7,8]*p[2,3,9]*p[5,6,7]-p[1,2,5]*p[3,6,7]*p[7,8,9]+p[1,2,3]*p[5,6,7]*p[7,8,9]},
{{0,-1,0,0,-1,0,0,1,0,1},s[1,6,7]+s[1,6,8]+s[1,6,9]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,5,9]+2*s[2,6,7]+2*s[2,6,8]+s[2,6,9]+2*s[2,7,8]+s[2,7,9]+s[2,8,9]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+2*s[3,4,8]+s[3,4,9]+2*s[3,5,6]+2*s[3,5,7]+2*s[3,5,8]+s[3,5,9]+3*s[3,6,7]+2*s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+s[4,5,9]+3*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+3*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+3*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+2*s[7,8,9],p[1,7,8]*p[2,5,9]*p[4,6,7]-p[1,7,8]*p[2,4,9]*p[5,6,7]-p[1,2,5]*p[4,6,7]*p[7,8,9]+p[1,2,4]*p[5,6,7]*p[7,8,9]},
{{0,0,0,-1,-1,0,0,1,0,1},s[1,6,7]+s[1,6,8]+s[1,6,9]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,5,9]+2*s[2,6,7]+2*s[2,6,8]+s[2,6,9]+2*s[2,7,8]+s[2,7,9]+s[2,8,9]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+2*s[3,6,7]+2*s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+s[4,5,9]+3*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+3*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+3*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+2*s[7,8,9],p[1,7,8]*p[3,5,9]*p[4,6,7]-p[1,7,8]*p[3,4,9]*p[5,6,7]-p[1,3,5]*p[4,6,7]*p[7,8,9]+p[1,3,4]*p[5,6,7]*p[7,8,9]},
{{0,-1,0,-1,-1,0,0,1,0,1},s[1,6,7]+s[1,6,8]+s[1,6,9]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,6,7]+s[2,6,8]+s[2,6,9]+s[2,7,8]+s[2,7,9]+s[2,8,9]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+2*s[3,6,7]+2*s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+s[4,5,9]+3*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+3*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+3*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+2*s[7,8,9],p[2,7,8]*p[3,5,9]*p[4,6,7]-p[2,7,8]*p[3,4,9]*p[5,6,7]-p[2,3,5]*p[4,6,7]*p[7,8,9]+p[2,3,4]*p[5,6,7]*p[7,8,9]},
{{0,0,1,-1,0,-1,0,1,0,1},s[1,3,4]+s[1,3,5]+s[1,4,5]+s[2,3,4]+s[2,3,5]+s[2,4,5]+2*s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,7,8]+2*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+s[4,5,9]+2*s[4,6,7]+s[4,6,8]+s[4,7,8]+2*s[5,6,7]+s[5,6,8]+s[5,7,8]+s[6,7,8],-(p[1,7,8]*p[2,3,5]*p[4,6,7])+p[1,3,5]*p[2,7,8]*p[4,6,7]+p[1,7,8]*p[2,3,4]*p[5,6,7]-p[1,3,4]*p[2,7,8]*p[5,6,7]},
{{0,0,1,-1,0,-1,0,1,-1,1},s[1,3,4]+s[1,3,5]+s[1,4,5]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,4,5]+s[2,8,9]+2*s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+2*s[4,5,9]+2*s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],-(p[1,7,9]*p[2,3,5]*p[4,6,7])+p[1,3,5]*p[2,7,9]*p[4,6,7]+p[1,7,9]*p[2,3,4]*p[5,6,7]-p[1,3,4]*p[2,7,9]*p[5,6,7]},
{{0,0,1,-1,0,-1,0,1,0,0},s[1,3,4]+s[1,3,5]+s[1,4,5]+s[2,3,4]+s[2,3,5]+s[2,4,5]+2*s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+2*s[4,5,9]+2*s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],-(p[1,8,9]*p[2,3,5]*p[4,6,7])+p[1,3,5]*p[2,8,9]*p[4,6,7]+p[1,8,9]*p[2,3,4]*p[5,6,7]-p[1,3,4]*p[2,8,9]*p[5,6,7]},
{{0,0,1,-1,0,-1,-1,1,1,0},s[1,3,4]+s[1,3,5]+s[1,4,5]+s[1,7,8]+s[2,3,4]+s[2,3,5]+s[2,4,5]+s[2,7,8]+2*s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+2*s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+2*s[7,8,9],-(p[1,8,9]*p[2,3,5]*p[4,6,8])+p[1,3,5]*p[2,8,9]*p[4,6,8]+p[1,8,9]*p[2,3,4]*p[5,6,8]-p[1,3,4]*p[2,8,9]*p[5,6,8]},
{{0,0,1,-1,0,-1,0,0,0,1},s[1,3,4]+s[1,3,5]+s[1,4,5]+s[2,3,4]+s[2,3,5]+s[2,4,5]+2*s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+2*s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],-(p[1,8,9]*p[2,3,5]*p[4,7,8])+p[1,3,5]*p[2,8,9]*p[4,7,8]+p[1,8,9]*p[2,3,4]*p[5,7,8]-p[1,3,4]*p[2,8,9]*p[5,7,8]},
{{0,0,0,-1,1,-1,0,0,0,1},s[1,3,4]+s[1,3,5]+s[1,3,6]+s[1,4,5]+s[1,4,6]+s[1,5,6]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,4,5]+s[2,4,6]+s[2,5,6]+2*s[3,4,5]+2*s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+2*s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+3*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+2*s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+2*s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+3*s[5,6,7]+3*s[5,6,8]+2*s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],-(p[1,8,9]*p[2,3,6]*p[4,7,8])+p[1,3,6]*p[2,8,9]*p[4,7,8]+p[1,8,9]*p[2,3,4]*p[6,7,8]-p[1,3,4]*p[2,8,9]*p[6,7,8]},
{{0,0,0,-1,1,0,0,-1,0,1},s[1,3,4]+s[1,3,5]+s[1,3,6]+s[1,4,5]+s[1,4,6]+s[1,5,6]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,4,5]+s[2,4,6]+s[2,5,6]+2*s[3,4,5]+2*s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+2*s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+3*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+2*s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+2*s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+2*s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],-(p[1,8,9]*p[2,3,6]*p[5,7,8])+p[1,3,6]*p[2,8,9]*p[5,7,8]+p[1,8,9]*p[2,3,5]*p[6,7,8]-p[1,3,5]*p[2,8,9]*p[6,7,8]},
{{0,0,0,0,1,-1,0,-1,0,1},s[1,3,4]+s[1,3,5]+s[1,3,6]+s[1,4,5]+s[1,4,6]+s[1,5,6]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,4,5]+s[2,4,6]+s[2,5,6]+2*s[3,4,5]+2*s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+2*s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+2*s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],-(p[1,8,9]*p[2,4,6]*p[5,7,8])+p[1,4,6]*p[2,8,9]*p[5,7,8]+p[1,8,9]*p[2,4,5]*p[6,7,8]-p[1,4,5]*p[2,8,9]*p[6,7,8]},
{{-1,1,0,0,1,-1,0,-1,0,1},s[1,4,5]+s[1,4,6]+s[1,5,6]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,4,5]+s[2,4,6]+s[2,5,6]+s[3,4,5]+s[3,4,6]+s[3,5,6]+2*s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+2*s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],-(p[1,8,9]*p[3,4,6]*p[5,7,8])+p[1,4,6]*p[3,8,9]*p[5,7,8]+p[1,8,9]*p[3,4,5]*p[6,7,8]-p[1,4,5]*p[3,8,9]*p[6,7,8]},
{{-1,0,0,0,1,-1,0,-1,0,1},s[1,4,5]+s[1,4,6]+s[1,5,6]+s[2,4,5]+s[2,4,6]+s[2,5,6]+s[3,4,5]+s[3,4,6]+s[3,5,6]+2*s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+2*s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],-(p[2,8,9]*p[3,4,6]*p[5,7,8])+p[2,4,6]*p[3,8,9]*p[5,7,8]+p[2,8,9]*p[3,4,5]*p[6,7,8]-p[2,4,5]*p[3,8,9]*p[6,7,8]},
{{-1,0,-1,1,1,0,0,-1,1,1},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,4,8]+2*s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+2*s[2,4,5]+2*s[2,4,6]+s[2,4,7]+s[2,4,8]+2*s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,6,7]+s[2,6,8]+s[2,7,8]+2*s[3,4,5]+2*s[3,4,6]+s[3,4,7]+s[3,4,8]+2*s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,6,7]+s[3,6,8]+s[3,7,8]+3*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+3*s[5,6,7]+3*s[5,6,8]+2*s[5,6,9]+3*s[5,7,8]+s[5,7,9]+s[5,8,9]+3*s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],p[1,3,8]*p[2,4,6]*p[5,7,8]-p[1,2,8]*p[3,4,6]*p[5,7,8]-p[1,3,8]*p[2,4,5]*p[6,7,8]+p[1,2,8]*p[3,4,5]*p[6,7,8]},
{{-1,0,-1,1,1,0,0,-1,0,1},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,4,8]+s[1,4,9]+2*s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,5,9]+s[1,6,7]+s[1,6,8]+s[1,6,9]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+2*s[2,4,5]+2*s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+2*s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,5,9]+s[2,6,7]+s[2,6,8]+s[2,6,9]+s[2,7,8]+s[2,7,9]+s[2,8,9]+2*s[3,4,5]+2*s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+2*s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+3*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+2*s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+2*s[4,6,9]+2*s[4,7,8]+2*s[4,7,9]+2*s[4,8,9]+3*s[5,6,7]+3*s[5,6,8]+3*s[5,6,9]+3*s[5,7,8]+2*s[5,7,9]+2*s[5,8,9]+3*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+2*s[7,8,9],p[1,3,9]*p[2,4,6]*p[5,7,8]-p[1,2,9]*p[3,4,6]*p[5,7,8]-p[1,3,9]*p[2,4,5]*p[6,7,8]+p[1,2,9]*p[3,4,5]*p[6,7,8]},
{{-1,0,-1,1,1,0,0,-1,-1,1},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,4,8]+s[1,4,9]+2*s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,5,9]+s[1,6,7]+s[1,6,8]+s[1,6,9]+s[1,7,8]+s[1,7,9]+2*s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+2*s[2,4,5]+2*s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+2*s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,5,9]+s[2,6,7]+s[2,6,8]+s[2,6,9]+s[2,7,8]+s[2,7,9]+2*s[2,8,9]+2*s[3,4,5]+2*s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+2*s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+2*s[3,8,9]+3*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+2*s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+2*s[4,6,9]+2*s[4,7,8]+2*s[4,7,9]+3*s[4,8,9]+3*s[5,6,7]+3*s[5,6,8]+3*s[5,6,9]+3*s[5,7,8]+3*s[5,7,9]+3*s[5,8,9]+3*s[6,7,8]+3*s[6,7,9]+3*s[6,8,9]+3*s[7,8,9],p[1,3,9]*p[2,4,6]*p[5,7,9]-p[1,2,9]*p[3,4,6]*p[5,7,9]-p[1,3,9]*p[2,4,5]*p[6,7,9]+p[1,2,9]*p[3,4,5]*p[6,7,9]},
{{-1,0,-1,1,1,0,0,-1,0,0},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,4,8]+s[1,4,9]+2*s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,5,9]+s[1,6,7]+s[1,6,8]+s[1,6,9]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+2*s[2,4,5]+2*s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+2*s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,5,9]+s[2,6,7]+s[2,6,8]+s[2,6,9]+s[2,7,8]+s[2,7,9]+s[2,8,9]+2*s[3,4,5]+2*s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+2*s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+3*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+2*s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+2*s[4,6,9]+2*s[4,7,8]+2*s[4,7,9]+2*s[4,8,9]+3*s[5,6,7]+3*s[5,6,8]+3*s[5,6,9]+3*s[5,7,8]+3*s[5,7,9]+3*s[5,8,9]+3*s[6,7,8]+3*s[6,7,9]+3*s[6,8,9]+3*s[7,8,9],p[1,3,9]*p[2,4,6]*p[5,8,9]-p[1,2,9]*p[3,4,6]*p[5,8,9]-p[1,3,9]*p[2,4,5]*p[6,8,9]+p[1,2,9]*p[3,4,5]*p[6,8,9]},
{{-1,0,-1,1,0,0,1,-1,0,0},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,4,8]+s[1,4,9]+2*s[1,5,6]+2*s[1,5,7]+s[1,5,8]+s[1,5,9]+2*s[1,6,7]+s[1,6,8]+s[1,6,9]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+2*s[2,4,5]+2*s[2,4,6]+2*s[2,4,7]+s[2,4,8]+s[2,4,9]+2*s[2,5,6]+2*s[2,5,7]+s[2,5,8]+s[2,5,9]+2*s[2,6,7]+s[2,6,8]+s[2,6,9]+s[2,7,8]+s[2,7,9]+s[2,8,9]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+s[3,4,8]+s[3,4,9]+2*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+s[3,5,9]+2*s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+3*s[4,5,6]+3*s[4,5,7]+2*s[4,5,8]+2*s[4,5,9]+3*s[4,6,7]+2*s[4,6,8]+2*s[4,6,9]+2*s[4,7,8]+2*s[4,7,9]+2*s[4,8,9]+4*s[5,6,7]+3*s[5,6,8]+3*s[5,6,9]+3*s[5,7,8]+3*s[5,7,9]+3*s[5,8,9]+4*s[6,7,8]+4*s[6,7,9]+3*s[6,8,9]+3*s[7,8,9],p[1,3,9]*p[2,4,7]*p[5,8,9]-p[1,2,9]*p[3,4,7]*p[5,8,9]-p[1,3,9]*p[2,4,5]*p[7,8,9]+p[1,2,9]*p[3,4,5]*p[7,8,9]},
{{-1,0,-1,1,0,0,1,0,0,-1},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,4,8]+s[1,4,9]+2*s[1,5,6]+2*s[1,5,7]+s[1,5,8]+s[1,5,9]+2*s[1,6,7]+s[1,6,8]+s[1,6,9]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+2*s[2,4,5]+2*s[2,4,6]+2*s[2,4,7]+s[2,4,8]+s[2,4,9]+2*s[2,5,6]+2*s[2,5,7]+s[2,5,8]+s[2,5,9]+2*s[2,6,7]+s[2,6,8]+s[2,6,9]+s[2,7,8]+s[2,7,9]+s[2,8,9]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+s[3,4,8]+s[3,4,9]+2*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+s[3,5,9]+2*s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+3*s[4,5,6]+3*s[4,5,7]+2*s[4,5,8]+2*s[4,5,9]+3*s[4,6,7]+2*s[4,6,8]+2*s[4,6,9]+2*s[4,7,8]+2*s[4,7,9]+2*s[4,8,9]+4*s[5,6,7]+3*s[5,6,8]+3*s[5,6,9]+3*s[5,7,8]+3*s[5,7,9]+3*s[5,8,9]+3*s[6,7,8]+3*s[6,7,9]+3*s[6,8,9]+3*s[7,8,9],p[1,3,9]*p[2,4,7]*p[6,8,9]-p[1,2,9]*p[3,4,7]*p[6,8,9]-p[1,3,9]*p[2,4,6]*p[7,8,9]+p[1,2,9]*p[3,4,6]*p[7,8,9]},
{{-1,0,0,0,-1,1,1,0,0,-1},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,4,8]+s[1,4,9]+s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,5,9]+2*s[1,6,7]+s[1,6,8]+s[1,6,9]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+2*s[2,4,5]+2*s[2,4,6]+2*s[2,4,7]+s[2,4,8]+s[2,4,9]+2*s[2,5,6]+2*s[2,5,7]+s[2,5,8]+s[2,5,9]+2*s[2,6,7]+s[2,6,8]+s[2,6,9]+s[2,7,8]+s[2,7,9]+s[2,8,9]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+s[3,4,8]+s[3,4,9]+2*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+s[3,5,9]+2*s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+3*s[4,5,6]+3*s[4,5,7]+2*s[4,5,8]+2*s[4,5,9]+3*s[4,6,7]+2*s[4,6,8]+2*s[4,6,9]+2*s[4,7,8]+2*s[4,7,9]+2*s[4,8,9]+3*s[5,6,7]+2*s[5,6,8]+2*s[5,6,9]+2*s[5,7,8]+2*s[5,7,9]+2*s[5,8,9]+3*s[6,7,8]+3*s[6,7,9]+3*s[6,8,9]+3*s[7,8,9],p[1,3,9]*p[2,5,7]*p[6,8,9]-p[1,2,9]*p[3,5,7]*p[6,8,9]-p[1,3,9]*p[2,5,6]*p[7,8,9]+p[1,2,9]*p[3,5,6]*p[7,8,9]},
{{0,-1,-1,1,-1,1,1,0,0,-1},s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,5,9]+2*s[1,6,7]+s[1,6,8]+s[1,6,9]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+2*s[2,5,6]+2*s[2,5,7]+s[2,5,8]+s[2,5,9]+2*s[2,6,7]+s[2,6,8]+s[2,6,9]+s[2,7,8]+s[2,7,9]+s[2,8,9]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+s[3,4,8]+s[3,4,9]+2*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+s[3,5,9]+2*s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+s[4,5,9]+2*s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+3*s[5,6,7]+2*s[5,6,8]+2*s[5,6,9]+2*s[5,7,8]+2*s[5,7,9]+2*s[5,8,9]+3*s[6,7,8]+3*s[6,7,9]+3*s[6,8,9]+3*s[7,8,9],p[1,4,9]*p[2,5,7]*p[6,8,9]-p[1,2,9]*p[4,5,7]*p[6,8,9]-p[1,4,9]*p[2,5,6]*p[7,8,9]+p[1,2,9]*p[4,5,6]*p[7,8,9]},
{{0,0,-1,0,-1,1,1,0,0,-1},s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,5,9]+2*s[1,6,7]+s[1,6,8]+s[1,6,9]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+2*s[2,5,6]+2*s[2,5,7]+s[2,5,8]+s[2,5,9]+2*s[2,6,7]+s[2,6,8]+s[2,6,9]+s[2,7,8]+s[2,7,9]+s[2,8,9]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+2*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+s[3,5,9]+2*s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+s[4,5,9]+2*s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+3*s[5,6,7]+2*s[5,6,8]+2*s[5,6,9]+2*s[5,7,8]+2*s[5,7,9]+2*s[5,8,9]+3*s[6,7,8]+3*s[6,7,9]+3*s[6,8,9]+3*s[7,8,9],p[1,4,9]*p[3,5,7]*p[6,8,9]-p[1,3,9]*p[4,5,7]*p[6,8,9]-p[1,4,9]*p[3,5,6]*p[7,8,9]+p[1,3,9]*p[4,5,6]*p[7,8,9]},
{{0,-1,-1,0,-1,1,1,0,0,-1},s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,5,9]+2*s[1,6,7]+s[1,6,8]+s[1,6,9]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,5,9]+2*s[2,6,7]+s[2,6,8]+s[2,6,9]+s[2,7,8]+s[2,7,9]+s[2,8,9]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+2*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+s[3,5,9]+2*s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+s[4,5,9]+2*s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+3*s[5,6,7]+2*s[5,6,8]+2*s[5,6,9]+2*s[5,7,8]+2*s[5,7,9]+2*s[5,8,9]+3*s[6,7,8]+3*s[6,7,9]+3*s[6,8,9]+3*s[7,8,9],p[2,4,9]*p[3,5,7]*p[6,8,9]-p[2,3,9]*p[4,5,7]*p[6,8,9]-p[2,4,9]*p[3,5,6]*p[7,8,9]+p[2,3,9]*p[4,5,6]*p[7,8,9]},
{{1,0,0,-1,-1,0,0,1,0,1},s[1,3,4]+s[1,6,7]+s[1,6,8]+s[1,6,9]+s[1,7,8]+s[1,7,9]+s[1,8,9]+2*s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,5,9]+2*s[2,6,7]+2*s[2,6,8]+s[2,6,9]+2*s[2,7,8]+s[2,7,9]+s[2,8,9]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+2*s[3,4,8]+2*s[3,4,9]+2*s[3,5,6]+2*s[3,5,7]+2*s[3,5,8]+s[3,5,9]+3*s[3,6,7]+2*s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+s[4,5,9]+3*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+3*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+3*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+2*s[7,8,9],-(p[1,2,9]*p[1,7,8]*p[3,4,5]*p[4,6,7])+p[1,2,5]*p[1,7,8]*p[3,4,9]*p[4,6,7]-p[1,2,4]*p[1,7,8]*p[3,4,9]*p[5,6,7]-p[1,2,5]*p[1,3,4]*p[4,6,7]*p[7,8,9]+p[1,2,4]*p[1,3,4]*p[5,6,7]*p[7,8,9]},
{{-1,0,1,0,1,-1,0,-1,0,1},s[1,3,4]+s[1,3,5]+s[1,3,6]+2*s[1,4,5]+s[1,4,6]+s[1,5,6]+s[2,3,4]+s[2,3,5]+s[2,3,6]+2*s[2,4,5]+s[2,4,6]+s[2,5,6]+3*s[3,4,5]+2*s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+2*s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+3*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+2*s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+2*s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+2*s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],-(p[1,8,9]*p[2,3,6]*p[2,4,5]*p[5,7,8])+p[1,4,5]*p[2,3,6]*p[2,8,9]*p[5,7,8]-p[1,2,3]*p[2,8,9]*p[4,5,6]*p[5,7,8]+p[1,8,9]*p[2,3,5]*p[2,4,5]*p[6,7,8]-p[1,4,5]*p[2,3,5]*p[2,8,9]*p[6,7,8]},
{{-1,0,-1,0,0,1,1,0,0,-1},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,4,8]+s[1,4,9]+2*s[1,5,6]+2*s[1,5,7]+s[1,5,8]+s[1,5,9]+2*s[1,6,7]+s[1,6,8]+s[1,6,9]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+2*s[2,4,5]+2*s[2,4,6]+2*s[2,4,7]+s[2,4,8]+s[2,4,9]+3*s[2,5,6]+2*s[2,5,7]+s[2,5,8]+s[2,5,9]+2*s[2,6,7]+s[2,6,8]+s[2,6,9]+s[2,7,8]+s[2,7,9]+s[2,8,9]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+s[3,4,8]+s[3,4,9]+3*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+s[3,5,9]+2*s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+4*s[4,5,6]+3*s[4,5,7]+2*s[4,5,8]+2*s[4,5,9]+3*s[4,6,7]+2*s[4,6,8]+2*s[4,6,9]+2*s[4,7,8]+2*s[4,7,9]+2*s[4,8,9]+4*s[5,6,7]+3*s[5,6,8]+3*s[5,6,9]+3*s[5,7,8]+3*s[5,7,9]+3*s[5,8,9]+3*s[6,7,8]+3*s[6,7,9]+3*s[6,8,9]+3*s[7,8,9],p[1,3,9]*p[2,5,6]*p[3,4,7]*p[6,8,9]-p[1,2,9]*p[3,4,7]*p[3,5,6]*p[6,8,9]-p[1,3,9]*p[2,3,4]*p[5,6,7]*p[6,8,9]-p[1,3,9]*p[2,5,6]*p[3,4,6]*p[7,8,9]+p[1,2,9]*p[3,4,6]*p[3,5,6]*p[7,8,9]}};
A1={{{-2,0,-1,1,1,0,1,-1,0,0},2*s[1,4,5]+2*s[1,4,6]+2*s[1,4,7]+s[1,4,8]+s[1,4,9]+3*s[1,5,6]+2*s[1,5,7]+s[1,5,8]+s[1,5,9]+2*s[1,6,7]+s[1,6,8]+s[1,6,9]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+3*s[2,4,5]+3*s[2,4,6]+2*s[2,4,7]+s[2,4,8]+s[2,4,9]+3*s[2,5,6]+2*s[2,5,7]+s[2,5,8]+s[2,5,9]+2*s[2,6,7]+s[2,6,8]+s[2,6,9]+s[2,7,8]+s[2,7,9]+s[2,8,9]+3*s[3,4,5]+3*s[3,4,6]+2*s[3,4,7]+s[3,4,8]+s[3,4,9]+3*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+s[3,5,9]+2*s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+5*s[4,5,6]+4*s[4,5,7]+3*s[4,5,8]+3*s[4,5,9]+4*s[4,6,7]+3*s[4,6,8]+3*s[4,6,9]+3*s[4,7,8]+3*s[4,7,9]+3*s[4,8,9]+5*s[5,6,7]+4*s[5,6,8]+4*s[5,6,9]+4*s[5,7,8]+4*s[5,7,9]+3*s[5,8,9]+4*s[6,7,8]+4*s[6,7,9]+3*s[6,8,9]+3*s[7,8,9],-(p[1,3,9]*p[2,3,9]*p[2,4,6]*p[5,7,8])+p[1,2,9]*p[2,3,9]*p[3,4,6]*p[5,7,8]+p[1,3,9]*p[2,3,8]*p[2,4,6]*p[5,7,9]-p[1,2,9]*p[2,3,8]*p[3,4,6]*p[5,7,9]+p[1,3,9]*p[2,3,9]*p[2,4,5]*p[6,7,8]-p[1,2,9]*p[2,3,9]*p[3,4,5]*p[6,7,8]-p[1,3,9]*p[2,3,8]*p[2,4,5]*p[6,7,9]+p[1,2,9]*p[2,3,8]*p[3,4,5]*p[6,7,9]},
{{-2,0,-1,1,1,0,1,-1,1,0},2*s[1,4,5]+2*s[1,4,6]+2*s[1,4,7]+s[1,4,8]+3*s[1,5,6]+2*s[1,5,7]+s[1,5,8]+2*s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+3*s[2,4,5]+3*s[2,4,6]+2*s[2,4,7]+s[2,4,8]+3*s[2,5,6]+2*s[2,5,7]+s[2,5,8]+2*s[2,6,7]+s[2,6,8]+s[2,7,8]+3*s[3,4,5]+3*s[3,4,6]+2*s[3,4,7]+s[3,4,8]+3*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+2*s[3,6,7]+s[3,6,8]+s[3,7,8]+5*s[4,5,6]+4*s[4,5,7]+3*s[4,5,8]+2*s[4,5,9]+4*s[4,6,7]+3*s[4,6,8]+2*s[4,6,9]+3*s[4,7,8]+2*s[4,7,9]+2*s[4,8,9]+5*s[5,6,7]+4*s[5,6,8]+3*s[5,6,9]+4*s[5,7,8]+3*s[5,7,9]+2*s[5,8,9]+4*s[6,7,8]+3*s[6,7,9]+2*s[6,8,9]+2*s[7,8,9],-(p[1,3,8]*p[2,3,9]*p[2,4,6]*p[5,7,8])+p[1,2,8]*p[2,3,9]*p[3,4,6]*p[5,7,8]+p[1,3,8]*p[2,3,8]*p[2,4,6]*p[5,7,9]-p[1,2,8]*p[2,3,8]*p[3,4,6]*p[5,7,9]+p[1,3,8]*p[2,3,9]*p[2,4,5]*p[6,7,8]-p[1,2,8]*p[2,3,9]*p[3,4,5]*p[6,7,8]-p[1,3,8]*p[2,3,8]*p[2,4,5]*p[6,7,9]+p[1,2,8]*p[2,3,8]*p[3,4,5]*p[6,7,9]},
{{-1,-1,-1,0,-1,1,0,1,2,0},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,4,8]+s[1,4,9]+2*s[1,5,6]+2*s[1,5,7]+2*s[1,5,8]+s[1,5,9]+3*s[1,6,7]+3*s[1,6,8]+s[1,6,9]+3*s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+2*s[2,4,5]+2*s[2,4,6]+2*s[2,4,7]+2*s[2,4,8]+s[2,4,9]+3*s[2,5,6]+3*s[2,5,7]+3*s[2,5,8]+s[2,5,9]+4*s[2,6,7]+3*s[2,6,8]+s[2,6,9]+3*s[2,7,8]+s[2,7,9]+s[2,8,9]+3*s[3,4,5]+3*s[3,4,6]+3*s[3,4,7]+3*s[3,4,8]+s[3,4,9]+4*s[3,5,6]+4*s[3,5,7]+3*s[3,5,8]+s[3,5,9]+4*s[3,6,7]+3*s[3,6,8]+s[3,6,9]+3*s[3,7,8]+s[3,7,9]+s[3,8,9]+5*s[4,5,6]+5*s[4,5,7]+4*s[4,5,8]+2*s[4,5,9]+5*s[4,6,7]+4*s[4,6,8]+2*s[4,6,9]+4*s[4,7,8]+2*s[4,7,9]+2*s[4,8,9]+6*s[5,6,7]+5*s[5,6,8]+3*s[5,6,9]+5*s[5,7,8]+3*s[5,7,9]+3*s[5,8,9]+6*s[6,7,8]+4*s[6,7,9]+4*s[6,8,9]+4*s[7,8,9],-(p[1,7,8]*p[2,3,9]*p[2,4,8]*p[3,5,6])+p[1,6,8]*p[2,3,9]*p[2,4,8]*p[3,5,7]+p[1,7,8]*p[2,3,8]*p[2,3,9]*p[4,5,6]-p[1,6,8]*p[2,3,8]*p[2,3,9]*p[4,5,7]-p[1,2,3]*p[2,4,8]*p[3,5,7]*p[6,8,9]+p[1,2,3]*p[2,3,8]*p[4,5,7]*p[6,8,9]+p[1,2,3]*p[2,4,8]*p[3,5,6]*p[7,8,9]-p[1,2,3]*p[2,3,8]*p[4,5,6]*p[7,8,9]},
{{-1,-1,-1,0,-1,2,1,0,1,-1},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,4,8]+s[1,4,9]+2*s[1,5,6]+2*s[1,5,7]+2*s[1,5,8]+s[1,5,9]+3*s[1,6,7]+2*s[1,6,8]+s[1,6,9]+2*s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+2*s[2,4,5]+2*s[2,4,6]+2*s[2,4,7]+2*s[2,4,8]+s[2,4,9]+3*s[2,5,6]+3*s[2,5,7]+2*s[2,5,8]+s[2,5,9]+3*s[2,6,7]+2*s[2,6,8]+s[2,6,9]+2*s[2,7,8]+s[2,7,9]+s[2,8,9]+3*s[3,4,5]+3*s[3,4,6]+3*s[3,4,7]+2*s[3,4,8]+s[3,4,9]+4*s[3,5,6]+3*s[3,5,7]+2*s[3,5,8]+s[3,5,9]+3*s[3,6,7]+2*s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+5*s[4,5,6]+4*s[4,5,7]+3*s[4,5,8]+2*s[4,5,9]+4*s[4,6,7]+3*s[4,6,8]+2*s[4,6,9]+3*s[4,7,8]+2*s[4,7,9]+2*s[4,8,9]+5*s[5,6,7]+4*s[5,6,8]+3*s[5,6,9]+4*s[5,7,8]+3*s[5,7,9]+3*s[5,8,9]+5*s[6,7,8]+4*s[6,7,9]+4*s[6,8,9]+4*s[7,8,9],-(p[1,8,9]*p[2,3,9]*p[2,4,5]*p[3,5,6]*p[6,7,8])-p[1,5,8]*p[2,3,9]*p[2,4,9]*p[3,5,6]*p[6,7,8]+p[1,8,9]*p[2,3,5]*p[2,3,9]*p[4,5,6]*p[6,7,8]+p[1,5,8]*p[2,3,9]^2*p[4,5,6]*p[6,7,8]+p[1,2,3]*p[2,4,9]*p[3,5,6]*p[5,8,9]*p[6,7,8]-p[1,2,3]*p[2,3,9]*p[4,5,6]*p[5,8,9]*p[6,7,8]+p[1,5,8]*p[2,3,9]*p[2,4,8]*p[3,5,6]*p[6,7,9]-p[1,5,8]*p[2,3,8]*p[2,3,9]*p[4,5,6]*p[6,7,9]-p[1,2,3]*p[2,4,8]*p[3,5,6]*p[5,8,9]*p[6,7,9]+p[1,2,3]*p[2,3,8]*p[4,5,6]*p[5,8,9]*p[6,7,9]},
{{-1,-1,-1,0,-1,2,1,0,1,0},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,4,8]+s[1,4,9]+2*s[1,5,6]+2*s[1,5,7]+2*s[1,5,8]+s[1,5,9]+3*s[1,6,7]+2*s[1,6,8]+s[1,6,9]+2*s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+2*s[2,4,5]+2*s[2,4,6]+2*s[2,4,7]+2*s[2,4,8]+s[2,4,9]+3*s[2,5,6]+3*s[2,5,7]+2*s[2,5,8]+s[2,5,9]+3*s[2,6,7]+2*s[2,6,8]+s[2,6,9]+2*s[2,7,8]+s[2,7,9]+s[2,8,9]+3*s[3,4,5]+3*s[3,4,6]+3*s[3,4,7]+2*s[3,4,8]+s[3,4,9]+4*s[3,5,6]+3*s[3,5,7]+2*s[3,5,8]+s[3,5,9]+3*s[3,6,7]+2*s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+5*s[4,5,6]+4*s[4,5,7]+3*s[4,5,8]+2*s[4,5,9]+4*s[4,6,7]+3*s[4,6,8]+2*s[4,6,9]+3*s[4,7,8]+2*s[4,7,9]+2*s[4,8,9]+5*s[5,6,7]+4*s[5,6,8]+3*s[5,6,9]+4*s[5,7,8]+3*s[5,7,9]+3*s[5,8,9]+5*s[6,7,8]+4*s[6,7,9]+3*s[6,8,9]+3*s[7,8,9],-(p[1,7,8]*p[2,3,9]*p[2,4,5]*p[3,5,6])+p[1,5,8]*p[2,3,9]*p[2,4,7]*p[3,5,6]+p[1,7,8]*p[2,3,5]*p[2,3,9]*p[4,5,6]-p[1,5,8]*p[2,3,7]*p[2,3,9]*p[4,5,6]-p[1,2,3]*p[2,4,7]*p[3,5,6]*p[5,8,9]+p[1,2,3]*p[2,3,7]*p[4,5,6]*p[5,8,9]+p[1,2,3]*p[2,4,5]*p[3,5,6]*p[7,8,9]-p[1,2,3]*p[2,3,5]*p[4,5,6]*p[7,8,9]},
{{-1,-1,-1,0,0,1,0,1,1,0},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,4,8]+s[1,4,9]+2*s[1,5,6]+2*s[1,5,7]+2*s[1,5,8]+s[1,5,9]+2*s[1,6,7]+2*s[1,6,8]+s[1,6,9]+2*s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+2*s[2,4,5]+2*s[2,4,6]+2*s[2,4,7]+2*s[2,4,8]+s[2,4,9]+3*s[2,5,6]+3*s[2,5,7]+2*s[2,5,8]+s[2,5,9]+3*s[2,6,7]+2*s[2,6,8]+s[2,6,9]+2*s[2,7,8]+s[2,7,9]+s[2,8,9]+3*s[3,4,5]+3*s[3,4,6]+3*s[3,4,7]+2*s[3,4,8]+s[3,4,9]+4*s[3,5,6]+3*s[3,5,7]+2*s[3,5,8]+s[3,5,9]+3*s[3,6,7]+2*s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+5*s[4,5,6]+4*s[4,5,7]+3*s[4,5,8]+2*s[4,5,9]+4*s[4,6,7]+3*s[4,6,8]+2*s[4,6,9]+3*s[4,7,8]+2*s[4,7,9]+2*s[4,8,9]+5*s[5,6,7]+4*s[5,6,8]+3*s[5,6,9]+4*s[5,7,8]+3*s[5,7,9]+3*s[5,8,9]+4*s[6,7,8]+3*s[6,7,9]+3*s[6,8,9]+3*s[7,8,9],-(p[1,7,8]*p[2,3,9]*p[2,4,6]*p[3,5,6])+p[1,6,8]*p[2,3,9]*p[2,4,7]*p[3,5,6]+p[1,7,8]*p[2,3,6]*p[2,3,9]*p[4,5,6]-p[1,6,8]*p[2,3,7]*p[2,3,9]*p[4,5,6]-p[1,2,3]*p[2,4,7]*p[3,5,6]*p[6,8,9]+p[1,2,3]*p[2,3,7]*p[4,5,6]*p[6,8,9]+p[1,2,3]*p[2,4,6]*p[3,5,6]*p[7,8,9]-p[1,2,3]*p[2,3,6]*p[4,5,6]*p[7,8,9]},
{{-1,-1,-1,1,-1,1,1,0,1,-1},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,4,8]+s[1,4,9]+2*s[1,5,6]+2*s[1,5,7]+2*s[1,5,8]+s[1,5,9]+3*s[1,6,7]+2*s[1,6,8]+s[1,6,9]+2*s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+2*s[2,4,5]+2*s[2,4,6]+2*s[2,4,7]+2*s[2,4,8]+s[2,4,9]+3*s[2,5,6]+3*s[2,5,7]+2*s[2,5,8]+s[2,5,9]+3*s[2,6,7]+2*s[2,6,8]+s[2,6,9]+2*s[2,7,8]+s[2,7,9]+s[2,8,9]+3*s[3,4,5]+3*s[3,4,6]+3*s[3,4,7]+2*s[3,4,8]+s[3,4,9]+3*s[3,5,6]+3*s[3,5,7]+2*s[3,5,8]+s[3,5,9]+3*s[3,6,7]+2*s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+4*s[4,5,6]+4*s[4,5,7]+3*s[4,5,8]+2*s[4,5,9]+4*s[4,6,7]+3*s[4,6,8]+2*s[4,6,9]+3*s[4,7,8]+2*s[4,7,9]+2*s[4,8,9]+5*s[5,6,7]+4*s[5,6,8]+3*s[5,6,9]+4*s[5,7,8]+3*s[5,7,9]+3*s[5,8,9]+5*s[6,7,8]+4*s[6,7,9]+4*s[6,8,9]+4*s[7,8,9],p[1,4,8]*p[2,3,9]*p[2,5,7]*p[6,8,9]-p[1,2,8]*p[2,3,9]*p[4,5,7]*p[6,8,9]+p[1,2,3]*p[2,8,9]*p[4,5,7]*p[6,8,9]-p[1,2,3]*p[2,5,7]*p[4,8,9]*p[6,8,9]-p[1,4,8]*p[2,3,9]*p[2,5,6]*p[7,8,9]+p[1,2,8]*p[2,3,9]*p[4,5,6]*p[7,8,9]-p[1,2,3]*p[2,8,9]*p[4,5,6]*p[7,8,9]+p[1,2,3]*p[2,5,6]*p[4,8,9]*p[7,8,9]},
{{-1,-1,-1,1,-1,1,1,0,1,0},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,4,8]+s[1,4,9]+2*s[1,5,6]+2*s[1,5,7]+2*s[1,5,8]+s[1,5,9]+3*s[1,6,7]+2*s[1,6,8]+s[1,6,9]+2*s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+2*s[2,4,5]+2*s[2,4,6]+2*s[2,4,7]+2*s[2,4,8]+s[2,4,9]+3*s[2,5,6]+3*s[2,5,7]+2*s[2,5,8]+s[2,5,9]+3*s[2,6,7]+2*s[2,6,8]+s[2,6,9]+2*s[2,7,8]+s[2,7,9]+s[2,8,9]+3*s[3,4,5]+3*s[3,4,6]+3*s[3,4,7]+2*s[3,4,8]+s[3,4,9]+3*s[3,5,6]+3*s[3,5,7]+2*s[3,5,8]+s[3,5,9]+3*s[3,6,7]+2*s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+4*s[4,5,6]+4*s[4,5,7]+3*s[4,5,8]+2*s[4,5,9]+4*s[4,6,7]+3*s[4,6,8]+2*s[4,6,9]+3*s[4,7,8]+2*s[4,7,9]+2*s[4,8,9]+5*s[5,6,7]+4*s[5,6,8]+3*s[5,6,9]+4*s[5,7,8]+3*s[5,7,9]+3*s[5,8,9]+5*s[6,7,8]+4*s[6,7,9]+3*s[6,8,9]+3*s[7,8,9],-(p[1,7,8]*p[2,3,9]*p[2,4,5])+p[1,5,8]*p[2,3,9]*p[2,4,7]-p[1,2,3]*p[2,4,7]*p[5,8,9]+p[1,2,3]*p[2,4,5]*p[7,8,9]},
{{-1,-1,-1,1,0,0,0,1,1,0},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,4,8]+s[1,4,9]+2*s[1,5,6]+2*s[1,5,7]+2*s[1,5,8]+s[1,5,9]+2*s[1,6,7]+2*s[1,6,8]+s[1,6,9]+2*s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+2*s[2,4,5]+2*s[2,4,6]+2*s[2,4,7]+2*s[2,4,8]+s[2,4,9]+3*s[2,5,6]+3*s[2,5,7]+2*s[2,5,8]+s[2,5,9]+3*s[2,6,7]+2*s[2,6,8]+s[2,6,9]+2*s[2,7,8]+s[2,7,9]+s[2,8,9]+3*s[3,4,5]+3*s[3,4,6]+3*s[3,4,7]+2*s[3,4,8]+s[3,4,9]+3*s[3,5,6]+3*s[3,5,7]+2*s[3,5,8]+s[3,5,9]+3*s[3,6,7]+2*s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+4*s[4,5,6]+4*s[4,5,7]+3*s[4,5,8]+2*s[4,5,9]+4*s[4,6,7]+3*s[4,6,8]+2*s[4,6,9]+3*s[4,7,8]+2*s[4,7,9]+2*s[4,8,9]+5*s[5,6,7]+4*s[5,6,8]+3*s[5,6,9]+4*s[5,7,8]+3*s[5,7,9]+3*s[5,8,9]+4*s[6,7,8]+3*s[6,7,9]+3*s[6,8,9]+3*s[7,8,9],-(p[1,7,8]*p[2,3,9]*p[2,4,6])+p[1,6,8]*p[2,3,9]*p[2,4,7]-p[1,2,3]*p[2,4,7]*p[6,8,9]+p[1,2,3]*p[2,4,6]*p[7,8,9]},
{{-1,-1,-1,1,0,1,0,0,1,0},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,4,8]+s[1,4,9]+2*s[1,5,6]+2*s[1,5,7]+2*s[1,5,8]+s[1,5,9]+2*s[1,6,7]+2*s[1,6,8]+s[1,6,9]+2*s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+2*s[2,4,5]+2*s[2,4,6]+2*s[2,4,7]+2*s[2,4,8]+s[2,4,9]+3*s[2,5,6]+2*s[2,5,7]+2*s[2,5,8]+s[2,5,9]+2*s[2,6,7]+2*s[2,6,8]+s[2,6,9]+2*s[2,7,8]+s[2,7,9]+s[2,8,9]+3*s[3,4,5]+3*s[3,4,6]+2*s[3,4,7]+2*s[3,4,8]+s[3,4,9]+3*s[3,5,6]+2*s[3,5,7]+2*s[3,5,8]+s[3,5,9]+2*s[3,6,7]+2*s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+4*s[4,5,6]+3*s[4,5,7]+3*s[4,5,8]+2*s[4,5,9]+3*s[4,6,7]+3*s[4,6,8]+2*s[4,6,9]+3*s[4,7,8]+2*s[4,7,9]+2*s[4,8,9]+4*s[5,6,7]+4*s[5,6,8]+3*s[5,6,9]+4*s[5,7,8]+3*s[5,7,9]+3*s[5,8,9]+4*s[6,7,8]+3*s[6,7,9]+3*s[6,8,9]+3*s[7,8,9],-(p[1,6,8]*p[2,3,9]*p[2,4,5])+p[1,5,8]*p[2,3,9]*p[2,4,6]-p[1,2,3]*p[2,4,6]*p[5,8,9]+p[1,2,3]*p[2,4,5]*p[6,8,9]},
{{-1,-1,-1,1,0,1,1,-1,0,0},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,4,8]+s[1,4,9]+2*s[1,5,6]+2*s[1,5,7]+s[1,5,8]+s[1,5,9]+2*s[1,6,7]+s[1,6,8]+s[1,6,9]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+2*s[2,4,5]+2*s[2,4,6]+2*s[2,4,7]+s[2,4,8]+s[2,4,9]+3*s[2,5,6]+2*s[2,5,7]+s[2,5,8]+s[2,5,9]+2*s[2,6,7]+s[2,6,8]+s[2,6,9]+s[2,7,8]+s[2,7,9]+s[2,8,9]+3*s[3,4,5]+3*s[3,4,6]+2*s[3,4,7]+s[3,4,8]+s[3,4,9]+3*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+s[3,5,9]+2*s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+4*s[4,5,6]+3*s[4,5,7]+2*s[4,5,8]+2*s[4,5,9]+3*s[4,6,7]+2*s[4,6,8]+2*s[4,6,9]+2*s[4,7,8]+2*s[4,7,9]+2*s[4,8,9]+4*s[5,6,7]+3*s[5,6,8]+3*s[5,6,9]+3*s[5,7,8]+3*s[5,7,9]+3*s[5,8,9]+4*s[6,7,8]+4*s[6,7,9]+3*s[6,8,9]+3*s[7,8,9],-(p[1,8,9]*p[2,3,9]*p[2,4,5]*p[5,6,7])+p[1,5,7]*p[2,3,9]*p[2,4,6]*p[5,8,9]-p[1,2,3]*p[2,4,6]*p[5,7,9]*p[5,8,9]-p[1,5,7]*p[2,3,9]*p[2,4,5]*p[6,8,9]+p[1,2,3]*p[2,4,5]*p[5,7,9]*p[6,8,9]},
{{-1,-1,-1,1,0,1,1,-1,1,0},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,4,8]+2*s[1,5,6]+2*s[1,5,7]+s[1,5,8]+2*s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+2*s[2,4,5]+2*s[2,4,6]+2*s[2,4,7]+s[2,4,8]+3*s[2,5,6]+2*s[2,5,7]+s[2,5,8]+2*s[2,6,7]+s[2,6,8]+s[2,7,8]+3*s[3,4,5]+3*s[3,4,6]+2*s[3,4,7]+s[3,4,8]+3*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+2*s[3,6,7]+s[3,6,8]+s[3,7,8]+4*s[4,5,6]+3*s[4,5,7]+2*s[4,5,8]+s[4,5,9]+3*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+4*s[5,6,7]+3*s[5,6,8]+2*s[5,6,9]+3*s[5,7,8]+2*s[5,7,9]+2*s[5,8,9]+4*s[6,7,8]+3*s[6,7,9]+2*s[6,8,9]+2*s[7,8,9],p[1,3,8]*p[2,4,7]*p[2,5,6]*p[5,8,9]-p[1,2,8]*p[2,4,7]*p[3,5,6]*p[5,8,9]-p[1,2,8]*p[2,3,4]*p[5,6,7]*p[5,8,9]-p[1,3,8]*p[2,4,5]*p[2,5,6]*p[7,8,9]+p[1,2,8]*p[2,4,5]*p[3,5,6]*p[7,8,9]},
{{-1,-1,-1,1,0,1,1,0,0,-1},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,4,8]+s[1,4,9]+2*s[1,5,6]+2*s[1,5,7]+s[1,5,8]+s[1,5,9]+2*s[1,6,7]+s[1,6,8]+s[1,6,9]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+2*s[2,4,5]+2*s[2,4,6]+2*s[2,4,7]+s[2,4,8]+s[2,4,9]+3*s[2,5,6]+2*s[2,5,7]+s[2,5,8]+s[2,5,9]+2*s[2,6,7]+s[2,6,8]+s[2,6,9]+s[2,7,8]+s[2,7,9]+s[2,8,9]+3*s[3,4,5]+3*s[3,4,6]+2*s[3,4,7]+s[3,4,8]+s[3,4,9]+3*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+s[3,5,9]+2*s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+4*s[4,5,6]+3*s[4,5,7]+2*s[4,5,8]+2*s[4,5,9]+3*s[4,6,7]+2*s[4,6,8]+2*s[4,6,9]+2*s[4,7,8]+2*s[4,7,9]+2*s[4,8,9]+4*s[5,6,7]+3*s[5,6,8]+3*s[5,6,9]+3*s[5,7,8]+3*s[5,7,9]+3*s[5,8,9]+3*s[6,7,8]+3*s[6,7,9]+3*s[6,8,9]+3*s[7,8,9],-(p[1,8,9]*p[2,3,9]*p[2,4,6]*p[5,6,7])+p[1,6,7]*p[2,3,9]*p[2,4,6]*p[5,8,9]-p[1,2,3]*p[2,4,6]*p[5,8,9]*p[6,7,9]-p[1,6,7]*p[2,3,9]*p[2,4,5]*p[6,8,9]+p[1,2,3]*p[2,4,5]*p[6,7,9]*p[6,8,9]},
{{-1,-1,-1,1,0,1,1,0,0,0},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,4,8]+s[1,4,9]+2*s[1,5,6]+2*s[1,5,7]+s[1,5,8]+s[1,5,9]+2*s[1,6,7]+s[1,6,8]+s[1,6,9]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+2*s[2,4,5]+2*s[2,4,6]+2*s[2,4,7]+s[2,4,8]+s[2,4,9]+3*s[2,5,6]+2*s[2,5,7]+s[2,5,8]+s[2,5,9]+2*s[2,6,7]+s[2,6,8]+s[2,6,9]+s[2,7,8]+s[2,7,9]+s[2,8,9]+3*s[3,4,5]+3*s[3,4,6]+2*s[3,4,7]+s[3,4,8]+s[3,4,9]+3*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+s[3,5,9]+2*s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+4*s[4,5,6]+3*s[4,5,7]+2*s[4,5,8]+2*s[4,5,9]+3*s[4,6,7]+2*s[4,6,8]+2*s[4,6,9]+2*s[4,7,8]+2*s[4,7,9]+2*s[4,8,9]+4*s[5,6,7]+3*s[5,6,8]+3*s[5,6,9]+3*s[5,7,8]+3*s[5,7,9]+2*s[5,8,9]+3*s[6,7,8]+3*s[6,7,9]+2*s[6,8,9]+2*s[7,8,9],-(p[1,6,7]*p[2,3,9]*p[2,4,5])+p[1,5,7]*p[2,3,9]*p[2,4,6]-p[1,2,3]*p[2,4,6]*p[5,7,9]+p[1,2,3]*p[2,4,5]*p[6,7,9]},
{{-1,-1,-1,1,0,1,1,0,1,-1},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,4,8]+2*s[1,5,6]+2*s[1,5,7]+s[1,5,8]+2*s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+2*s[2,4,5]+2*s[2,4,6]+2*s[2,4,7]+s[2,4,8]+3*s[2,5,6]+2*s[2,5,7]+s[2,5,8]+2*s[2,6,7]+s[2,6,8]+s[2,7,8]+3*s[3,4,5]+3*s[3,4,6]+2*s[3,4,7]+s[3,4,8]+3*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+2*s[3,6,7]+s[3,6,8]+s[3,7,8]+4*s[4,5,6]+3*s[4,5,7]+2*s[4,5,8]+s[4,5,9]+3*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+4*s[5,6,7]+3*s[5,6,8]+2*s[5,6,9]+3*s[5,7,8]+2*s[5,7,9]+2*s[5,8,9]+3*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+2*s[7,8,9],p[1,3,8]*p[2,4,7]*p[2,5,6]*p[6,8,9]-p[1,2,8]*p[2,4,7]*p[3,5,6]*p[6,8,9]-p[1,2,8]*p[2,3,4]*p[5,6,7]*p[6,8,9]-p[1,3,8]*p[2,4,6]*p[2,5,6]*p[7,8,9]+p[1,2,8]*p[2,4,6]*p[3,5,6]*p[7,8,9]},
{{-1,-1,-1,1,0,1,1,0,1,0},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,4,8]+2*s[1,5,6]+2*s[1,5,7]+s[1,5,8]+2*s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+2*s[2,4,5]+2*s[2,4,6]+2*s[2,4,7]+s[2,4,8]+3*s[2,5,6]+2*s[2,5,7]+s[2,5,8]+2*s[2,6,7]+s[2,6,8]+s[2,7,8]+3*s[3,4,5]+3*s[3,4,6]+2*s[3,4,7]+s[3,4,8]+3*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+2*s[3,6,7]+s[3,6,8]+s[3,7,8]+4*s[4,5,6]+3*s[4,5,7]+2*s[4,5,8]+s[4,5,9]+3*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+4*s[5,6,7]+3*s[5,6,8]+2*s[5,6,9]+3*s[5,7,8]+2*s[5,7,9]+s[5,8,9]+3*s[6,7,8]+2*s[6,7,9]+s[6,8,9]+s[7,8,9],-(p[1,6,7]*p[2,3,8]*p[2,4,5])+p[1,5,7]*p[2,3,8]*p[2,4,6]-p[1,2,3]*p[2,4,6]*p[5,7,8]+p[1,2,3]*p[2,4,5]*p[6,7,8]},
{{-1,-1,-1,1,1,0,1,-1,0,0},s[1,4,5]+s[1,4,6]+s[1,4,7]+2*s[1,5,6]+s[1,5,7]+s[1,6,7]+s[2,4,5]+s[2,4,6]+s[2,4,7]+2*s[2,5,6]+s[2,5,7]+s[2,6,7]+2*s[3,4,5]+2*s[3,4,6]+s[3,4,7]+2*s[3,5,6]+s[3,5,7]+s[3,6,7]+3*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+s[4,5,9]+2*s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+3*s[5,6,7]+2*s[5,6,8]+2*s[5,6,9]+2*s[5,7,8]+2*s[5,7,9]+s[5,8,9]+2*s[6,7,8]+2*s[6,7,9]+s[6,8,9]+s[7,8,9],-(p[2,3,9]*p[2,4,6]*p[5,7,8])+p[2,3,8]*p[2,4,6]*p[5,7,9]+p[2,3,9]*p[2,4,5]*p[6,7,8]-p[2,3,8]*p[2,4,5]*p[6,7,9]},
{{-1,-1,-1,1,1,1,1,-1,0,0},s[1,4,5]+s[1,4,6]+s[1,4,7]+2*s[1,5,6]+s[1,5,7]+s[1,6,7]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+2*s[2,4,5]+2*s[2,4,6]+s[2,4,7]+3*s[2,5,6]+s[2,5,7]+s[2,6,7]+3*s[3,4,5]+3*s[3,4,6]+s[3,4,7]+3*s[3,5,6]+s[3,5,7]+s[3,6,7]+4*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+s[4,5,9]+2*s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+3*s[5,6,7]+2*s[5,6,8]+2*s[5,6,9]+2*s[5,7,8]+2*s[5,7,9]+s[5,8,9]+2*s[6,7,8]+2*s[6,7,9]+s[6,8,9]+s[7,8,9],-(p[1,3,9]*p[2,4,6]*p[2,5,6]*p[5,7,8])+p[1,2,9]*p[2,4,6]*p[3,5,6]*p[5,7,8]+p[1,3,8]*p[2,4,6]*p[2,5,6]*p[5,7,9]-p[1,2,8]*p[2,4,6]*p[3,5,6]*p[5,7,9]+p[1,3,9]*p[2,4,5]*p[2,5,6]*p[6,7,8]-p[1,2,9]*p[2,4,5]*p[3,5,6]*p[6,7,8]-p[1,3,8]*p[2,4,5]*p[2,5,6]*p[6,7,9]+p[1,2,8]*p[2,4,5]*p[3,5,6]*p[6,7,9]},
{{-1,-1,0,0,-1,1,0,1,1,0},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,4,8]+s[1,4,9]+s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,5,9]+2*s[1,6,7]+2*s[1,6,8]+s[1,6,9]+2*s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+2*s[2,4,5]+2*s[2,4,6]+2*s[2,4,7]+2*s[2,4,8]+s[2,4,9]+2*s[2,5,6]+2*s[2,5,7]+2*s[2,5,8]+s[2,5,9]+3*s[2,6,7]+2*s[2,6,8]+s[2,6,9]+2*s[2,7,8]+s[2,7,9]+s[2,8,9]+3*s[3,4,5]+3*s[3,4,6]+3*s[3,4,7]+2*s[3,4,8]+s[3,4,9]+3*s[3,5,6]+3*s[3,5,7]+2*s[3,5,8]+s[3,5,9]+3*s[3,6,7]+2*s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+4*s[4,5,6]+4*s[4,5,7]+3*s[4,5,8]+2*s[4,5,9]+4*s[4,6,7]+3*s[4,6,8]+2*s[4,6,9]+3*s[4,7,8]+2*s[4,7,9]+2*s[4,8,9]+4*s[5,6,7]+3*s[5,6,8]+2*s[5,6,9]+3*s[5,7,8]+2*s[5,7,9]+2*s[5,8,9]+4*s[6,7,8]+3*s[6,7,9]+3*s[6,8,9]+3*s[7,8,9],-(p[1,7,8]*p[2,3,9]*p[2,5,6])+p[1,6,8]*p[2,3,9]*p[2,5,7]-p[1,2,3]*p[2,5,7]*p[6,8,9]+p[1,2,3]*p[2,5,6]*p[7,8,9]},
{{-1,0,-1,0,-1,1,1,0,1,-1},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,4,8]+s[1,4,9]+2*s[1,5,6]+2*s[1,5,7]+2*s[1,5,8]+s[1,5,9]+3*s[1,6,7]+2*s[1,6,8]+s[1,6,9]+2*s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+2*s[2,4,5]+2*s[2,4,6]+2*s[2,4,7]+2*s[2,4,8]+s[2,4,9]+3*s[2,5,6]+3*s[2,5,7]+2*s[2,5,8]+s[2,5,9]+3*s[2,6,7]+2*s[2,6,8]+s[2,6,9]+2*s[2,7,8]+s[2,7,9]+s[2,8,9]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+2*s[3,4,8]+s[3,4,9]+3*s[3,5,6]+3*s[3,5,7]+2*s[3,5,8]+s[3,5,9]+3*s[3,6,7]+2*s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+4*s[4,5,6]+4*s[4,5,7]+3*s[4,5,8]+2*s[4,5,9]+4*s[4,6,7]+3*s[4,6,8]+2*s[4,6,9]+3*s[4,7,8]+2*s[4,7,9]+2*s[4,8,9]+5*s[5,6,7]+4*s[5,6,8]+3*s[5,6,9]+4*s[5,7,8]+3*s[5,7,9]+3*s[5,8,9]+5*s[6,7,8]+4*s[6,7,9]+4*s[6,8,9]+4*s[7,8,9],p[1,4,8]*p[2,3,9]*p[3,5,7]*p[6,8,9]-p[1,3,8]*p[2,3,9]*p[4,5,7]*p[6,8,9]+p[1,2,3]*p[3,8,9]*p[4,5,7]*p[6,8,9]-p[1,2,3]*p[3,5,7]*p[4,8,9]*p[6,8,9]-p[1,4,8]*p[2,3,9]*p[3,5,6]*p[7,8,9]+p[1,3,8]*p[2,3,9]*p[4,5,6]*p[7,8,9]-p[1,2,3]*p[3,8,9]*p[4,5,6]*p[7,8,9]+p[1,2,3]*p[3,5,6]*p[4,8,9]*p[7,8,9]},
{{-1,0,-1,0,0,1,1,-1,0,0},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,4,8]+s[1,4,9]+2*s[1,5,6]+2*s[1,5,7]+s[1,5,8]+s[1,5,9]+2*s[1,6,7]+s[1,6,8]+s[1,6,9]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+2*s[2,4,5]+2*s[2,4,6]+2*s[2,4,7]+s[2,4,8]+s[2,4,9]+3*s[2,5,6]+2*s[2,5,7]+s[2,5,8]+s[2,5,9]+2*s[2,6,7]+s[2,6,8]+s[2,6,9]+s[2,7,8]+s[2,7,9]+s[2,8,9]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+s[3,4,8]+s[3,4,9]+3*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+s[3,5,9]+2*s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+4*s[4,5,6]+3*s[4,5,7]+2*s[4,5,8]+2*s[4,5,9]+3*s[4,6,7]+2*s[4,6,8]+2*s[4,6,9]+2*s[4,7,8]+2*s[4,7,9]+2*s[4,8,9]+4*s[5,6,7]+3*s[5,6,8]+3*s[5,6,9]+3*s[5,7,8]+3*s[5,7,9]+3*s[5,8,9]+4*s[6,7,8]+4*s[6,7,9]+3*s[6,8,9]+3*s[7,8,9],-(p[1,4,9]*p[2,3,9]*p[3,5,6]*p[5,7,8])+p[1,3,9]*p[2,3,9]*p[4,5,6]*p[5,7,8]-p[1,8,9]*p[2,3,4]*p[3,5,6]*p[5,7,9]+p[1,4,9]*p[2,3,8]*p[3,5,6]*p[5,7,9]-p[1,3,9]*p[2,3,8]*p[4,5,6]*p[5,7,9]},
{{-1,0,-1,0,0,1,1,-1,1,0},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,4,8]+2*s[1,5,6]+2*s[1,5,7]+s[1,5,8]+2*s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+2*s[2,4,5]+2*s[2,4,6]+2*s[2,4,7]+s[2,4,8]+3*s[2,5,6]+2*s[2,5,7]+s[2,5,8]+2*s[2,6,7]+s[2,6,8]+s[2,7,8]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+s[3,4,8]+3*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+2*s[3,6,7]+s[3,6,8]+s[3,7,8]+4*s[4,5,6]+3*s[4,5,7]+2*s[4,5,8]+s[4,5,9]+3*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+4*s[5,6,7]+3*s[5,6,8]+2*s[5,6,9]+3*s[5,7,8]+2*s[5,7,9]+2*s[5,8,9]+4*s[6,7,8]+3*s[6,7,9]+2*s[6,8,9]+2*s[7,8,9],-(p[1,8,9]*p[2,3,4]*p[3,5,6]*p[5,7,8])-p[1,4,8]*p[2,3,9]*p[3,5,6]*p[5,7,8]+p[1,3,8]*p[2,3,9]*p[4,5,6]*p[5,7,8]+p[1,4,8]*p[2,3,8]*p[3,5,6]*p[5,7,9]-p[1,3,8]*p[2,3,8]*p[4,5,6]*p[5,7,9]},
{{-1,0,-1,0,0,1,1,0,1,-1},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,4,8]+2*s[1,5,6]+2*s[1,5,7]+s[1,5,8]+2*s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+2*s[2,4,5]+2*s[2,4,6]+2*s[2,4,7]+s[2,4,8]+3*s[2,5,6]+2*s[2,5,7]+s[2,5,8]+2*s[2,6,7]+s[2,6,8]+s[2,7,8]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+s[3,4,8]+3*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+2*s[3,6,7]+s[3,6,8]+s[3,7,8]+4*s[4,5,6]+3*s[4,5,7]+2*s[4,5,8]+s[4,5,9]+3*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+4*s[5,6,7]+3*s[5,6,8]+2*s[5,6,9]+3*s[5,7,8]+2*s[5,7,9]+2*s[5,8,9]+3*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+2*s[7,8,9],p[1,3,8]*p[2,5,6]*p[3,4,7]*p[6,8,9]-p[1,2,8]*p[3,4,7]*p[3,5,6]*p[6,8,9]-p[1,3,8]*p[2,3,4]*p[5,6,7]*p[6,8,9]-p[1,3,8]*p[2,5,6]*p[3,4,6]*p[7,8,9]+p[1,2,8]*p[3,4,6]*p[3,5,6]*p[7,8,9]},
{{-1,0,-1,0,1,1,1,-1,0,0},s[1,4,5]+s[1,4,6]+s[1,4,7]+2*s[1,5,6]+s[1,5,7]+s[1,6,7]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+2*s[2,4,5]+2*s[2,4,6]+s[2,4,7]+3*s[2,5,6]+s[2,5,7]+s[2,6,7]+2*s[3,4,5]+2*s[3,4,6]+s[3,4,7]+3*s[3,5,6]+s[3,5,7]+s[3,6,7]+4*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+s[4,5,9]+2*s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+3*s[5,6,7]+2*s[5,6,8]+2*s[5,6,9]+2*s[5,7,8]+2*s[5,7,9]+s[5,8,9]+2*s[6,7,8]+2*s[6,7,9]+s[6,8,9]+s[7,8,9],-(p[1,3,9]*p[2,5,6]*p[3,4,6]*p[5,7,8])+p[1,2,9]*p[3,4,6]*p[3,5,6]*p[5,7,8]+p[1,3,8]*p[2,5,6]*p[3,4,6]*p[5,7,9]-p[1,2,8]*p[3,4,6]*p[3,5,6]*p[5,7,9]+p[1,3,9]*p[2,5,6]*p[3,4,5]*p[6,7,8]-p[1,2,9]*p[3,4,5]*p[3,5,6]*p[6,7,8]-p[1,3,8]*p[2,5,6]*p[3,4,5]*p[6,7,9]+p[1,2,8]*p[3,4,5]*p[3,5,6]*p[6,7,9]},
{{-1,0,-1,1,0,0,1,-1,1,0},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,4,8]+2*s[1,5,6]+2*s[1,5,7]+s[1,5,8]+2*s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+2*s[2,4,5]+2*s[2,4,6]+2*s[2,4,7]+s[2,4,8]+2*s[2,5,6]+2*s[2,5,7]+s[2,5,8]+2*s[2,6,7]+s[2,6,8]+s[2,7,8]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+s[3,4,8]+2*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+2*s[3,6,7]+s[3,6,8]+s[3,7,8]+3*s[4,5,6]+3*s[4,5,7]+2*s[4,5,8]+s[4,5,9]+3*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+4*s[5,6,7]+3*s[5,6,8]+2*s[5,6,9]+3*s[5,7,8]+2*s[5,7,9]+2*s[5,8,9]+4*s[6,7,8]+3*s[6,7,9]+2*s[6,8,9]+2*s[7,8,9],p[1,3,8]*p[2,4,7]*p[5,8,9]-p[1,2,8]*p[3,4,7]*p[5,8,9]-p[1,3,8]*p[2,4,5]*p[7,8,9]+p[1,2,8]*p[3,4,5]*p[7,8,9]},
{{-1,0,-1,1,0,0,1,0,1,-1},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,4,8]+2*s[1,5,6]+2*s[1,5,7]+s[1,5,8]+2*s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+2*s[2,4,5]+2*s[2,4,6]+2*s[2,4,7]+s[2,4,8]+2*s[2,5,6]+2*s[2,5,7]+s[2,5,8]+2*s[2,6,7]+s[2,6,8]+s[2,7,8]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+s[3,4,8]+2*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+2*s[3,6,7]+s[3,6,8]+s[3,7,8]+3*s[4,5,6]+3*s[4,5,7]+2*s[4,5,8]+s[4,5,9]+3*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+4*s[5,6,7]+3*s[5,6,8]+2*s[5,6,9]+3*s[5,7,8]+2*s[5,7,9]+2*s[5,8,9]+3*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+2*s[7,8,9],p[1,3,8]*p[2,4,7]*p[6,8,9]-p[1,2,8]*p[3,4,7]*p[6,8,9]-p[1,3,8]*p[2,4,6]*p[7,8,9]+p[1,2,8]*p[3,4,6]*p[7,8,9]},
{{-1,0,-1,1,1,-1,1,-1,0,1},s[1,4,5]+s[1,4,6]+s[1,4,7]+2*s[1,5,6]+s[1,5,7]+s[1,6,7]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+2*s[2,4,5]+2*s[2,4,6]+s[2,4,7]+2*s[2,5,6]+s[2,5,7]+s[2,6,7]+2*s[3,4,5]+2*s[3,4,6]+s[3,4,7]+2*s[3,5,6]+s[3,5,7]+s[3,6,7]+3*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+s[4,5,9]+2*s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+4*s[5,6,7]+3*s[5,6,8]+3*s[5,6,9]+3*s[5,7,8]+2*s[5,7,9]+s[5,8,9]+3*s[6,7,8]+2*s[6,7,9]+s[6,8,9]+s[7,8,9],-(p[1,3,9]*p[2,4,6]*p[4,7,8]*p[5,7,8])+p[1,2,9]*p[3,4,6]*p[4,7,8]*p[5,7,8]+p[1,3,8]*p[2,4,6]*p[4,7,9]*p[5,7,8]-p[1,2,8]*p[3,4,6]*p[4,7,9]*p[5,7,8]+p[1,3,9]*p[2,4,5]*p[4,7,8]*p[6,7,8]-p[1,2,9]*p[3,4,5]*p[4,7,8]*p[6,7,8]-p[1,3,8]*p[2,4,5]*p[4,7,9]*p[6,7,8]+p[1,2,8]*p[3,4,5]*p[4,7,9]*p[6,7,8]},
{{-1,0,-1,1,1,-1,1,0,0,0},s[1,4,5]+s[1,4,6]+s[1,4,7]+2*s[1,5,6]+s[1,5,7]+s[1,6,7]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+2*s[2,4,5]+2*s[2,4,6]+s[2,4,7]+2*s[2,5,6]+s[2,5,7]+s[2,6,7]+2*s[3,4,5]+2*s[3,4,6]+s[3,4,7]+2*s[3,5,6]+s[3,5,7]+s[3,6,7]+3*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+s[4,5,9]+2*s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+4*s[5,6,7]+3*s[5,6,8]+3*s[5,6,9]+2*s[5,7,8]+2*s[5,7,9]+s[5,8,9]+2*s[6,7,8]+2*s[6,7,9]+s[6,8,9]+s[7,8,9],-(p[1,3,9]*p[2,4,6]*p[4,7,8])+p[1,2,9]*p[3,4,6]*p[4,7,8]+p[1,3,8]*p[2,4,6]*p[4,7,9]-p[1,2,8]*p[3,4,6]*p[4,7,9]},
{{-1,0,-1,1,1,0,0,-1,1,0},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,4,8]+2*s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+2*s[2,4,5]+2*s[2,4,6]+s[2,4,7]+s[2,4,8]+2*s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,6,7]+s[2,6,8]+s[2,7,8]+2*s[3,4,5]+2*s[3,4,6]+s[3,4,7]+s[3,4,8]+2*s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,6,7]+s[3,6,8]+s[3,7,8]+3*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+3*s[5,6,7]+3*s[5,6,8]+2*s[5,6,9]+3*s[5,7,8]+2*s[5,7,9]+2*s[5,8,9]+3*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+2*s[7,8,9],p[1,3,8]*p[2,4,6]*p[5,8,9]-p[1,2,8]*p[3,4,6]*p[5,8,9]-p[1,3,8]*p[2,4,5]*p[6,8,9]+p[1,2,8]*p[3,4,5]*p[6,8,9]},
{{-1,0,-1,1,1,0,1,-2,0,0},s[1,4,5]+s[1,4,6]+s[1,4,7]+2*s[1,5,6]+s[1,5,7]+s[1,6,7]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+2*s[2,4,5]+2*s[2,4,6]+s[2,4,7]+2*s[2,5,6]+s[2,5,7]+s[2,6,7]+2*s[3,4,5]+2*s[3,4,6]+s[3,4,7]+2*s[3,5,6]+s[3,5,7]+s[3,6,7]+3*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+s[4,5,9]+2*s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+3*s[5,6,7]+2*s[5,6,8]+2*s[5,6,9]+2*s[5,7,8]+2*s[5,7,9]+2*s[5,8,9]+3*s[6,7,8]+3*s[6,7,9]+2*s[6,8,9]+2*s[7,8,9],-(p[1,3,9]*p[2,4,6]*p[5,7,8]*p[5,8,9])+p[1,2,9]*p[3,4,6]*p[5,7,8]*p[5,8,9]+p[1,3,8]*p[2,4,6]*p[5,7,9]*p[5,8,9]-p[1,2,8]*p[3,4,6]*p[5,7,9]*p[5,8,9]+p[1,3,9]*p[2,4,5]*p[5,7,8]*p[6,8,9]-p[1,2,9]*p[3,4,5]*p[5,7,8]*p[6,8,9]-p[1,3,8]*p[2,4,5]*p[5,7,9]*p[6,8,9]+p[1,2,8]*p[3,4,5]*p[5,7,9]*p[6,8,9]},
{{-1,0,-1,1,1,0,1,-1,-1,1},s[1,4,5]+s[1,4,6]+s[1,4,7]+2*s[1,5,6]+s[1,5,7]+s[1,6,7]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+2*s[2,4,5]+2*s[2,4,6]+s[2,4,7]+2*s[2,5,6]+s[2,5,7]+s[2,6,7]+s[2,8,9]+2*s[3,4,5]+2*s[3,4,6]+s[3,4,7]+2*s[3,5,6]+s[3,5,7]+s[3,6,7]+s[3,8,9]+3*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+s[4,5,9]+2*s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+3*s[5,6,7]+2*s[5,6,8]+2*s[5,6,9]+2*s[5,7,8]+2*s[5,7,9]+s[5,8,9]+2*s[6,7,8]+2*s[6,7,9]+s[6,8,9]+s[7,8,9],p[1,3,7]*p[2,4,6]*p[5,7,9]-p[1,2,7]*p[3,4,6]*p[5,7,9]-p[1,3,7]*p[2,4,5]*p[6,7,9]+p[1,2,7]*p[3,4,5]*p[6,7,9]},
{{-1,0,-1,1,1,0,1,-1,0,-1},s[1,4,5]+s[1,4,6]+s[1,4,7]+2*s[1,5,6]+s[1,5,7]+s[1,6,7]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+2*s[2,4,5]+2*s[2,4,6]+s[2,4,7]+2*s[2,5,6]+s[2,5,7]+s[2,6,7]+2*s[3,4,5]+2*s[3,4,6]+s[3,4,7]+2*s[3,5,6]+s[3,5,7]+s[3,6,7]+3*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+s[4,5,9]+2*s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+3*s[5,6,7]+2*s[5,6,8]+2*s[5,6,9]+2*s[5,7,8]+2*s[5,7,9]+2*s[5,8,9]+2*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+2*s[7,8,9],-(p[1,3,9]*p[2,4,6]*p[5,8,9]*p[6,7,8])+p[1,2,9]*p[3,4,6]*p[5,8,9]*p[6,7,8]+p[1,3,8]*p[2,4,6]*p[5,8,9]*p[6,7,9]-p[1,2,8]*p[3,4,6]*p[5,8,9]*p[6,7,9]+p[1,3,9]*p[2,4,5]*p[6,7,8]*p[6,8,9]-p[1,2,9]*p[3,4,5]*p[6,7,8]*p[6,8,9]-p[1,3,8]*p[2,4,5]*p[6,7,9]*p[6,8,9]+p[1,2,8]*p[3,4,5]*p[6,7,9]*p[6,8,9]},
{{-1,0,-1,1,1,0,1,-1,0,1},s[1,4,5]+s[1,4,6]+s[1,4,7]+2*s[1,5,6]+s[1,5,7]+s[1,6,7]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+2*s[2,4,5]+2*s[2,4,6]+s[2,4,7]+2*s[2,5,6]+s[2,5,7]+s[2,6,7]+2*s[3,4,5]+2*s[3,4,6]+s[3,4,7]+2*s[3,5,6]+s[3,5,7]+s[3,6,7]+3*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+s[4,5,9]+2*s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+3*s[5,6,7]+2*s[5,6,8]+2*s[5,6,9]+2*s[5,7,8]+s[5,7,9]+2*s[6,7,8]+s[6,7,9],p[1,3,7]*p[2,4,6]*p[5,7,8]-p[1,2,7]*p[3,4,6]*p[5,7,8]-p[1,3,7]*p[2,4,5]*p[6,7,8]+p[1,2,7]*p[3,4,5]*p[6,7,8]},
{{-1,0,-1,1,1,0,2,-1,0,0},s[1,3,4]+s[1,3,5]+s[1,3,6]+s[1,3,7]+2*s[1,4,5]+2*s[1,4,6]+2*s[1,4,7]+3*s[1,5,6]+2*s[1,5,7]+2*s[1,6,7]+2*s[2,3,4]+2*s[2,3,5]+2*s[2,3,6]+2*s[2,3,7]+3*s[2,4,5]+3*s[2,4,6]+2*s[2,4,7]+3*s[2,5,6]+2*s[2,5,7]+2*s[2,6,7]+4*s[3,4,5]+4*s[3,4,6]+3*s[3,4,7]+s[3,4,8]+s[3,4,9]+4*s[3,5,6]+3*s[3,5,7]+s[3,5,8]+s[3,5,9]+3*s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+5*s[4,5,6]+4*s[4,5,7]+2*s[4,5,8]+2*s[4,5,9]+4*s[4,6,7]+2*s[4,6,8]+2*s[4,6,9]+2*s[4,7,8]+2*s[4,7,9]+s[4,8,9]+5*s[5,6,7]+3*s[5,6,8]+3*s[5,6,9]+3*s[5,7,8]+3*s[5,7,9]+s[5,8,9]+3*s[6,7,8]+3*s[6,7,9]+s[6,8,9]+s[7,8,9],-(p[1,2,9]*p[1,3,7]*p[2,4,6]*p[5,7,8])+p[1,2,7]*p[1,2,9]*p[3,4,6]*p[5,7,8]+p[1,2,8]*p[1,3,7]*p[2,4,6]*p[5,7,9]-p[1,2,7]*p[1,2,8]*p[3,4,6]*p[5,7,9]+p[1,2,9]*p[1,3,7]*p[2,4,5]*p[6,7,8]-p[1,2,7]*p[1,2,9]*p[3,4,5]*p[6,7,8]-p[1,2,8]*p[1,3,7]*p[2,4,5]*p[6,7,9]+p[1,2,7]*p[1,2,8]*p[3,4,5]*p[6,7,9]},
{{-1,0,-1,2,1,0,1,-1,0,0},s[1,4,5]+s[1,4,6]+s[1,4,7]+2*s[1,5,6]+s[1,5,7]+s[1,6,7]+2*s[2,3,4]+2*s[2,3,5]+2*s[2,3,6]+s[2,3,7]+3*s[2,4,5]+2*s[2,4,6]+s[2,4,7]+2*s[2,5,6]+s[2,5,7]+s[2,6,7]+3*s[3,4,5]+2*s[3,4,6]+s[3,4,7]+2*s[3,5,6]+s[3,5,7]+s[3,6,7]+3*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+s[4,5,9]+2*s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+3*s[5,6,7]+2*s[5,6,8]+2*s[5,6,9]+2*s[5,7,8]+2*s[5,7,9]+s[5,8,9]+2*s[6,7,8]+2*s[6,7,9]+s[6,8,9]+s[7,8,9],-(p[1,3,9]*p[1,4,6]*p[2,4,5]*p[5,7,8])+p[1,2,9]*p[1,4,6]*p[3,4,5]*p[5,7,8]+p[1,3,8]*p[1,4,6]*p[2,4,5]*p[5,7,9]-p[1,2,8]*p[1,4,6]*p[3,4,5]*p[5,7,9]+p[1,3,9]*p[1,4,5]*p[2,4,5]*p[6,7,8]-p[1,2,9]*p[1,4,5]*p[3,4,5]*p[6,7,8]-p[1,3,8]*p[1,4,5]*p[2,4,5]*p[6,7,9]+p[1,2,8]*p[1,4,5]*p[3,4,5]*p[6,7,9]},
{{-1,0,0,0,-1,1,1,0,1,-1},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,4,8]+s[1,5,6]+s[1,5,7]+s[1,5,8]+2*s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+2*s[2,4,5]+2*s[2,4,6]+2*s[2,4,7]+s[2,4,8]+2*s[2,5,6]+2*s[2,5,7]+s[2,5,8]+2*s[2,6,7]+s[2,6,8]+s[2,7,8]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+s[3,4,8]+2*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+2*s[3,6,7]+s[3,6,8]+s[3,7,8]+3*s[4,5,6]+3*s[4,5,7]+2*s[4,5,8]+s[4,5,9]+3*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+3*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+3*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+2*s[7,8,9],p[1,3,8]*p[2,5,7]*p[6,8,9]-p[1,2,8]*p[3,5,7]*p[6,8,9]-p[1,3,8]*p[2,5,6]*p[7,8,9]+p[1,2,8]*p[3,5,6]*p[7,8,9]},
{{-1,0,0,0,0,1,1,-1,0,0},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,5,6]+s[1,5,7]+s[1,6,7]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+2*s[2,4,5]+2*s[2,4,6]+s[2,4,7]+2*s[2,5,6]+s[2,5,7]+s[2,6,7]+2*s[3,4,5]+2*s[3,4,6]+s[3,4,7]+2*s[3,5,6]+s[3,5,7]+s[3,6,7]+3*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+s[4,5,9]+2*s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+2*s[6,7,9]+s[6,8,9]+s[7,8,9],-(p[1,3,9]*p[2,5,6]*p[5,7,8])+p[1,2,9]*p[3,5,6]*p[5,7,8]+p[1,3,8]*p[2,5,6]*p[5,7,9]-p[1,2,8]*p[3,5,6]*p[5,7,9]},
{{-1,0,0,0,1,-1,0,-1,-1,2},s[1,4,5]+s[1,4,6]+s[1,5,6]+s[1,8,9]+s[2,4,5]+s[2,4,6]+s[2,5,6]+s[2,8,9]+s[3,4,5]+s[3,4,6]+s[3,5,6]+s[3,8,9]+2*s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+2*s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],-(p[2,7,9]*p[3,4,6]*p[5,7,8])+p[2,4,6]*p[3,7,9]*p[5,7,8]+p[2,7,9]*p[3,4,5]*p[6,7,8]-p[2,4,5]*p[3,7,9]*p[6,7,8]},
{{-1,0,0,0,1,-1,1,-1,0,1},s[1,3,4]+s[1,3,5]+s[1,3,6]+s[1,3,7]+2*s[1,4,5]+2*s[1,4,6]+s[1,4,7]+2*s[1,5,6]+s[1,5,7]+s[1,6,7]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+2*s[2,4,5]+2*s[2,4,6]+s[2,4,7]+2*s[2,5,6]+s[2,5,7]+s[2,6,7]+3*s[3,4,5]+3*s[3,4,6]+2*s[3,4,7]+s[3,4,8]+s[3,4,9]+3*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+s[3,5,9]+2*s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+4*s[4,5,6]+3*s[4,5,7]+2*s[4,5,8]+2*s[4,5,9]+3*s[4,6,7]+2*s[4,6,8]+2*s[4,6,9]+2*s[4,7,8]+2*s[4,7,9]+s[4,8,9]+4*s[5,6,7]+3*s[5,6,8]+3*s[5,6,9]+3*s[5,7,8]+2*s[5,7,9]+s[5,8,9]+3*s[6,7,8]+2*s[6,7,9]+s[6,8,9]+s[7,8,9],p[1,2,9]*p[2,7,8]*p[3,4,6]*p[5,7,8]-p[1,2,8]*p[2,7,9]*p[3,4,6]*p[5,7,8]-p[1,2,9]*p[2,4,6]*p[3,7,8]*p[5,7,8]+p[1,2,8]*p[2,4,6]*p[3,7,9]*p[5,7,8]-p[1,2,9]*p[2,7,8]*p[3,4,5]*p[6,7,8]+p[1,2,8]*p[2,7,9]*p[3,4,5]*p[6,7,8]+p[1,2,9]*p[2,4,5]*p[3,7,8]*p[6,7,8]-p[1,2,8]*p[2,4,5]*p[3,7,9]*p[6,7,8]},
{{-1,0,0,1,0,-1,1,0,0,0},s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,5,6]+s[1,5,7]+s[1,6,7]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+2*s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,5,6]+s[2,5,7]+s[2,6,7]+2*s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,5,6]+s[3,5,7]+s[3,6,7]+2*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+s[4,5,9]+2*s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+3*s[5,6,7]+2*s[5,6,8]+2*s[5,6,9]+2*s[5,7,8]+2*s[5,7,9]+s[5,8,9]+2*s[6,7,8]+2*s[6,7,9]+s[6,8,9]+s[7,8,9],-(p[1,3,9]*p[2,4,5]*p[4,7,8])+p[1,2,9]*p[3,4,5]*p[4,7,8]+p[1,3,8]*p[2,4,5]*p[4,7,9]-p[1,2,8]*p[3,4,5]*p[4,7,9]},
{{-1,0,0,1,1,-1,0,-1,-1,2},s[1,4,5]+s[1,4,6]+s[1,5,6]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+2*s[2,4,5]+s[2,4,6]+s[2,5,6]+s[2,8,9]+2*s[3,4,5]+s[3,4,6]+s[3,5,6]+s[3,8,9]+2*s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+2*s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],-(p[1,3,9]*p[2,4,5]*p[4,6,7]*p[5,7,8])+p[1,2,9]*p[3,4,5]*p[4,6,7]*p[5,7,8]+p[1,3,7]*p[2,4,5]*p[4,6,9]*p[5,7,8]-p[1,2,7]*p[3,4,5]*p[4,6,9]*p[5,7,8]+p[1,3,9]*p[2,4,5]*p[4,5,7]*p[6,7,8]-p[1,2,9]*p[3,4,5]*p[4,5,7]*p[6,7,8]-p[1,3,7]*p[2,4,5]*p[4,5,9]*p[6,7,8]+p[1,2,7]*p[3,4,5]*p[4,5,9]*p[6,7,8]},
{{-1,0,0,1,1,-1,0,-1,0,1},s[1,4,5]+s[1,4,6]+s[1,5,6]+s[2,3,4]+s[2,3,5]+s[2,3,6]+2*s[2,4,5]+s[2,4,6]+s[2,5,6]+2*s[3,4,5]+s[3,4,6]+s[3,5,6]+2*s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+2*s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],-(p[1,3,9]*p[2,4,5]*p[4,6,8]*p[5,7,8])+p[1,2,9]*p[3,4,5]*p[4,6,8]*p[5,7,8]+p[1,3,8]*p[2,4,5]*p[4,6,9]*p[5,7,8]-p[1,2,8]*p[3,4,5]*p[4,6,9]*p[5,7,8]+p[1,3,9]*p[2,4,5]*p[4,5,8]*p[6,7,8]-p[1,2,9]*p[3,4,5]*p[4,5,8]*p[6,7,8]-p[1,3,8]*p[2,4,5]*p[4,5,9]*p[6,7,8]+p[1,2,8]*p[3,4,5]*p[4,5,9]*p[6,7,8]},
{{-1,0,0,1,1,-1,0,0,-1,1},s[1,4,5]+s[1,4,6]+s[1,5,6]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+2*s[2,4,5]+s[2,4,6]+s[2,5,6]+s[2,8,9]+2*s[3,4,5]+s[3,4,6]+s[3,5,6]+s[3,8,9]+2*s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+2*s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],-(p[1,3,9]*p[2,4,5]*p[4,6,7])+p[1,2,9]*p[3,4,5]*p[4,6,7]+p[1,3,7]*p[2,4,5]*p[4,6,9]-p[1,2,7]*p[3,4,5]*p[4,6,9]},
{{-1,0,0,1,1,-1,0,0,0,0},s[1,4,5]+s[1,4,6]+s[1,5,6]+s[2,3,4]+s[2,3,5]+s[2,3,6]+2*s[2,4,5]+s[2,4,6]+s[2,5,6]+2*s[3,4,5]+s[3,4,6]+s[3,5,6]+2*s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+2*s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],-(p[1,3,9]*p[2,4,5]*p[4,6,8])+p[1,2,9]*p[3,4,5]*p[4,6,8]+p[1,3,8]*p[2,4,5]*p[4,6,9]-p[1,2,8]*p[3,4,5]*p[4,6,9]},
{{-1,0,0,1,1,-1,0,0,0,1},s[1,4,5]+s[1,4,6]+s[1,5,6]+s[2,3,4]+s[2,3,5]+s[2,3,6]+2*s[2,4,5]+s[2,4,6]+s[2,5,6]+2*s[3,4,5]+s[3,4,6]+s[3,5,6]+2*s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+2*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+s[5,7,8]+s[6,7,8],-(p[1,3,8]*p[2,4,5]*p[4,6,7])+p[1,2,8]*p[3,4,5]*p[4,6,7]+p[1,3,7]*p[2,4,5]*p[4,6,8]-p[1,2,7]*p[3,4,5]*p[4,6,8]},
{{-1,0,0,1,1,-1,1,-1,0,1},s[1,3,4]+s[1,3,5]+s[1,3,6]+s[1,3,7]+2*s[1,4,5]+2*s[1,4,6]+s[1,4,7]+2*s[1,5,6]+s[1,5,7]+s[1,6,7]+2*s[2,3,4]+2*s[2,3,5]+2*s[2,3,6]+s[2,3,7]+3*s[2,4,5]+2*s[2,4,6]+s[2,4,7]+2*s[2,5,6]+s[2,5,7]+s[2,6,7]+4*s[3,4,5]+3*s[3,4,6]+2*s[3,4,7]+s[3,4,8]+s[3,4,9]+3*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+s[3,5,9]+2*s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+4*s[4,5,6]+3*s[4,5,7]+2*s[4,5,8]+2*s[4,5,9]+3*s[4,6,7]+2*s[4,6,8]+2*s[4,6,9]+2*s[4,7,8]+2*s[4,7,9]+s[4,8,9]+4*s[5,6,7]+3*s[5,6,8]+3*s[5,6,9]+3*s[5,7,8]+2*s[5,7,9]+s[5,8,9]+3*s[6,7,8]+2*s[6,7,9]+s[6,8,9]+s[7,8,9],p[1,2,9]*p[1,3,8]*p[2,4,5]*p[4,7,8]*p[5,6,7]-p[1,2,8]*p[1,2,9]*p[3,4,5]*p[4,7,8]*p[5,6,7]-p[1,2,8]*p[1,3,8]*p[2,4,5]*p[4,7,9]*p[5,6,7]+p[1,2,8]^2*p[3,4,5]*p[4,7,9]*p[5,6,7]-p[1,2,9]*p[1,3,7]*p[2,4,5]*p[4,7,8]*p[5,6,8]+p[1,2,7]*p[1,2,9]*p[3,4,5]*p[4,7,8]*p[5,6,8]+p[1,2,8]*p[1,3,7]*p[2,4,5]*p[4,7,9]*p[5,6,8]-p[1,2,7]*p[1,2,8]*p[3,4,5]*p[4,7,9]*p[5,6,8]-p[1,2,8]*p[1,3,4]*p[2,4,5]*p[5,6,7]*p[7,8,9]+p[1,2,4]*p[1,2,8]*p[3,4,5]*p[5,6,7]*p[7,8,9]},
{{-1,0,0,1,1,-1,1,0,0,0},s[1,3,4]+s[1,3,5]+s[1,3,6]+s[1,3,7]+2*s[1,4,5]+2*s[1,4,6]+s[1,4,7]+2*s[1,5,6]+s[1,5,7]+s[1,6,7]+2*s[2,3,4]+2*s[2,3,5]+2*s[2,3,6]+s[2,3,7]+3*s[2,4,5]+2*s[2,4,6]+s[2,4,7]+2*s[2,5,6]+s[2,5,7]+s[2,6,7]+4*s[3,4,5]+3*s[3,4,6]+2*s[3,4,7]+s[3,4,8]+s[3,4,9]+3*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+s[3,5,9]+2*s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+4*s[4,5,6]+3*s[4,5,7]+2*s[4,5,8]+2*s[4,5,9]+3*s[4,6,7]+2*s[4,6,8]+2*s[4,6,9]+2*s[4,7,8]+2*s[4,7,9]+s[4,8,9]+4*s[5,6,7]+3*s[5,6,8]+3*s[5,6,9]+2*s[5,7,8]+2*s[5,7,9]+s[5,8,9]+2*s[6,7,8]+2*s[6,7,9]+s[6,8,9]+s[7,8,9],-(p[1,2,9]*p[1,3,6]*p[2,4,5]*p[4,7,8])+p[1,2,6]*p[1,2,9]*p[3,4,5]*p[4,7,8]+p[1,2,8]*p[1,3,6]*p[2,4,5]*p[4,7,9]-p[1,2,6]*p[1,2,8]*p[3,4,5]*p[4,7,9]+p[1,2,9]*p[1,3,4]*p[2,4,5]*p[6,7,8]-p[1,2,4]*p[1,2,9]*p[3,4,5]*p[6,7,8]-p[1,2,8]*p[1,3,4]*p[2,4,5]*p[6,7,9]+p[1,2,4]*p[1,2,8]*p[3,4,5]*p[6,7,9]},
{{-1,0,0,1,1,0,1,-1,0,0},s[1,3,4]+s[1,3,5]+s[1,3,6]+s[1,3,7]+2*s[1,4,5]+2*s[1,4,6]+s[1,4,7]+2*s[1,5,6]+s[1,5,7]+s[1,6,7]+2*s[2,3,4]+2*s[2,3,5]+2*s[2,3,6]+s[2,3,7]+3*s[2,4,5]+2*s[2,4,6]+s[2,4,7]+2*s[2,5,6]+s[2,5,7]+s[2,6,7]+4*s[3,4,5]+3*s[3,4,6]+2*s[3,4,7]+s[3,4,8]+s[3,4,9]+3*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+s[3,5,9]+2*s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+4*s[4,5,6]+3*s[4,5,7]+2*s[4,5,8]+2*s[4,5,9]+3*s[4,6,7]+2*s[4,6,8]+2*s[4,6,9]+2*s[4,7,8]+2*s[4,7,9]+s[4,8,9]+3*s[5,6,7]+2*s[5,6,8]+2*s[5,6,9]+2*s[5,7,8]+2*s[5,7,9]+s[5,8,9]+2*s[6,7,8]+2*s[6,7,9]+s[6,8,9]+s[7,8,9],-(p[1,2,9]*p[1,3,6]*p[2,4,5]*p[5,7,8])+p[1,2,6]*p[1,2,9]*p[3,4,5]*p[5,7,8]+p[1,2,8]*p[1,3,6]*p[2,4,5]*p[5,7,9]-p[1,2,6]*p[1,2,8]*p[3,4,5]*p[5,7,9]+p[1,2,9]*p[1,3,5]*p[2,4,5]*p[6,7,8]-p[1,2,5]*p[1,2,9]*p[3,4,5]*p[6,7,8]-p[1,2,8]*p[1,3,5]*p[2,4,5]*p[6,7,9]+p[1,2,5]*p[1,2,8]*p[3,4,5]*p[6,7,9]},
{{-1,0,1,0,0,-2,-1,1,0,1},s[1,4,5]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,4,5]+s[2,7,8]+s[2,7,9]+s[2,8,9]+s[3,4,5]+s[3,7,8]+s[3,7,9]+s[3,8,9]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+2*s[7,8,9],p[2,8,9]*p[3,4,5]*p[4,6,7]-p[2,4,5]*p[3,8,9]*p[4,6,7]-p[2,7,9]*p[3,4,5]*p[4,6,8]+p[2,4,5]*p[3,7,9]*p[4,6,8]},
{{-1,0,1,0,1,-2,0,0,-1,2},s[1,3,4]+s[1,3,5]+s[1,3,6]+2*s[1,4,5]+s[1,4,6]+s[1,5,6]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+2*s[2,4,5]+s[2,4,6]+s[2,5,6]+s[2,8,9]+3*s[3,4,5]+2*s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+2*s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+3*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+2*s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+2*s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+3*s[5,6,7]+3*s[5,6,8]+2*s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],p[1,2,8]*p[2,7,9]*p[3,4,5]*p[4,6,7]-p[1,2,8]*p[2,4,5]*p[3,7,9]*p[4,6,7]-p[1,2,7]*p[2,7,9]*p[3,4,5]*p[4,6,8]+p[1,2,7]*p[2,4,5]*p[3,7,9]*p[4,6,8]-p[1,2,3]*p[2,4,5]*p[4,6,7]*p[7,8,9]},
{{-1,0,1,0,1,-2,0,0,0,1},s[1,3,4]+s[1,3,5]+s[1,3,6]+2*s[1,4,5]+s[1,4,6]+s[1,5,6]+s[2,3,4]+s[2,3,5]+s[2,3,6]+2*s[2,4,5]+s[2,4,6]+s[2,5,6]+3*s[3,4,5]+2*s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+2*s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+3*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+2*s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+2*s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+3*s[5,6,7]+3*s[5,6,8]+2*s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],p[1,2,8]*p[2,8,9]*p[3,4,5]*p[4,6,7]-p[1,2,8]*p[2,4,5]*p[3,8,9]*p[4,6,7]-p[1,2,7]*p[2,8,9]*p[3,4,5]*p[4,6,8]+p[1,2,7]*p[2,4,5]*p[3,8,9]*p[4,6,8]-p[1,2,3]*p[2,4,5]*p[4,6,8]*p[7,8,9]},
{{-1,0,1,0,1,-1,0,-1,-1,2},s[1,3,4]+s[1,3,5]+s[1,3,6]+2*s[1,4,5]+s[1,4,6]+s[1,5,6]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+2*s[2,4,5]+s[2,4,6]+s[2,5,6]+s[2,8,9]+3*s[3,4,5]+2*s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+2*s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+3*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+2*s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+2*s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+2*s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],-(p[1,7,9]*p[2,3,6]*p[2,4,5]*p[5,7,8])+p[1,4,5]*p[2,3,6]*p[2,7,9]*p[5,7,8]-p[1,2,3]*p[2,7,9]*p[4,5,6]*p[5,7,8]+p[1,7,9]*p[2,3,5]*p[2,4,5]*p[6,7,8]-p[1,4,5]*p[2,3,5]*p[2,7,9]*p[6,7,8]},
{{-1,0,2,0,0,-2,-1,1,0,1},s[1,3,4]+s[1,3,5]+2*s[1,4,5]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+2*s[2,4,5]+s[2,7,8]+s[2,7,9]+s[2,8,9]+3*s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+2*s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+2*s[7,8,9],p[1,8,9]*p[2,3,5]*p[2,4,5]*p[4,6,7]-p[1,4,5]*p[2,3,5]*p[2,8,9]*p[4,6,7]-p[1,7,9]*p[2,3,5]*p[2,4,5]*p[4,6,8]+p[1,4,5]*p[2,3,5]*p[2,7,9]*p[4,6,8]-p[1,8,9]*p[2,3,4]*p[2,4,5]*p[5,6,7]+p[1,4,5]*p[2,3,4]*p[2,8,9]*p[5,6,7]+p[1,7,9]*p[2,3,4]*p[2,4,5]*p[5,6,8]-p[1,4,5]*p[2,3,4]*p[2,7,9]*p[5,6,8]},
{{-1,1,-1,1,1,0,1,-1,0,0},s[1,4,5]+s[1,4,6]+s[1,4,7]+2*s[1,5,6]+s[1,5,7]+s[1,6,7]+2*s[2,3,4]+2*s[2,3,5]+2*s[2,3,6]+s[2,3,7]+2*s[2,4,5]+2*s[2,4,6]+s[2,4,7]+2*s[2,5,6]+s[2,5,7]+s[2,6,7]+2*s[3,4,5]+2*s[3,4,6]+s[3,4,7]+2*s[3,5,6]+s[3,5,7]+s[3,6,7]+3*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+s[4,5,9]+2*s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+3*s[5,6,7]+2*s[5,6,8]+2*s[5,6,9]+2*s[5,7,8]+2*s[5,7,9]+s[5,8,9]+2*s[6,7,8]+2*s[6,7,9]+s[6,8,9]+s[7,8,9],-(p[1,3,9]*p[1,4,6]*p[5,7,8])+p[1,3,8]*p[1,4,6]*p[5,7,9]+p[1,3,9]*p[1,4,5]*p[6,7,8]-p[1,3,8]*p[1,4,5]*p[6,7,9]},
{{-1,1,0,0,1,-1,0,-1,-1,2},s[1,4,5]+s[1,4,6]+s[1,5,6]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,4,5]+s[2,4,6]+s[2,5,6]+s[2,8,9]+s[3,4,5]+s[3,4,6]+s[3,5,6]+s[3,8,9]+2*s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+2*s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],-(p[1,7,9]*p[3,4,6]*p[5,7,8])+p[1,4,6]*p[3,7,9]*p[5,7,8]+p[1,7,9]*p[3,4,5]*p[6,7,8]-p[1,4,5]*p[3,7,9]*p[6,7,8]},
{{-1,1,0,0,1,-1,1,-1,0,1},s[1,3,4]+s[1,3,5]+s[1,3,6]+s[1,3,7]+2*s[1,4,5]+2*s[1,4,6]+s[1,4,7]+2*s[1,5,6]+s[1,5,7]+s[1,6,7]+2*s[2,3,4]+2*s[2,3,5]+2*s[2,3,6]+s[2,3,7]+2*s[2,4,5]+2*s[2,4,6]+s[2,4,7]+2*s[2,5,6]+s[2,5,7]+s[2,6,7]+3*s[3,4,5]+3*s[3,4,6]+2*s[3,4,7]+s[3,4,8]+s[3,4,9]+3*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+s[3,5,9]+2*s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+4*s[4,5,6]+3*s[4,5,7]+2*s[4,5,8]+2*s[4,5,9]+3*s[4,6,7]+2*s[4,6,8]+2*s[4,6,9]+2*s[4,7,8]+2*s[4,7,9]+s[4,8,9]+4*s[5,6,7]+3*s[5,6,8]+3*s[5,6,9]+3*s[5,7,8]+2*s[5,7,9]+s[5,8,9]+3*s[6,7,8]+2*s[6,7,9]+s[6,8,9]+s[7,8,9],p[1,2,9]*p[1,7,8]*p[3,4,6]*p[5,7,8]-p[1,2,8]*p[1,7,9]*p[3,4,6]*p[5,7,8]-p[1,2,9]*p[1,4,6]*p[3,7,8]*p[5,7,8]+p[1,2,8]*p[1,4,6]*p[3,7,9]*p[5,7,8]-p[1,2,9]*p[1,7,8]*p[3,4,5]*p[6,7,8]+p[1,2,8]*p[1,7,9]*p[3,4,5]*p[6,7,8]+p[1,2,9]*p[1,4,5]*p[3,7,8]*p[6,7,8]-p[1,2,8]*p[1,4,5]*p[3,7,9]*p[6,7,8]},
{{-1,1,0,0,1,-1,1,0,0,0},s[1,3,4]+s[1,3,5]+s[1,3,6]+s[1,3,7]+2*s[1,4,5]+2*s[1,4,6]+s[1,4,7]+2*s[1,5,6]+s[1,5,7]+s[1,6,7]+2*s[2,3,4]+2*s[2,3,5]+2*s[2,3,6]+s[2,3,7]+2*s[2,4,5]+2*s[2,4,6]+s[2,4,7]+2*s[2,5,6]+s[2,5,7]+s[2,6,7]+3*s[3,4,5]+3*s[3,4,6]+2*s[3,4,7]+s[3,4,8]+s[3,4,9]+3*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+s[3,5,9]+2*s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+4*s[4,5,6]+3*s[4,5,7]+2*s[4,5,8]+2*s[4,5,9]+3*s[4,6,7]+2*s[4,6,8]+2*s[4,6,9]+2*s[4,7,8]+2*s[4,7,9]+s[4,8,9]+4*s[5,6,7]+3*s[5,6,8]+3*s[5,6,9]+2*s[5,7,8]+2*s[5,7,9]+s[5,8,9]+2*s[6,7,8]+2*s[6,7,9]+s[6,8,9]+s[7,8,9],-(p[1,2,9]*p[1,3,6]*p[4,7,8])+p[1,2,8]*p[1,3,6]*p[4,7,9]+p[1,2,9]*p[1,3,4]*p[6,7,8]-p[1,2,8]*p[1,3,4]*p[6,7,9]},
{{-1,1,0,0,1,0,1,-1,0,0},s[1,3,4]+s[1,3,5]+s[1,3,6]+s[1,3,7]+2*s[1,4,5]+2*s[1,4,6]+s[1,4,7]+2*s[1,5,6]+s[1,5,7]+s[1,6,7]+2*s[2,3,4]+2*s[2,3,5]+2*s[2,3,6]+s[2,3,7]+2*s[2,4,5]+2*s[2,4,6]+s[2,4,7]+2*s[2,5,6]+s[2,5,7]+s[2,6,7]+3*s[3,4,5]+3*s[3,4,6]+2*s[3,4,7]+s[3,4,8]+s[3,4,9]+3*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+s[3,5,9]+2*s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+4*s[4,5,6]+3*s[4,5,7]+2*s[4,5,8]+2*s[4,5,9]+3*s[4,6,7]+2*s[4,6,8]+2*s[4,6,9]+2*s[4,7,8]+2*s[4,7,9]+s[4,8,9]+3*s[5,6,7]+2*s[5,6,8]+2*s[5,6,9]+2*s[5,7,8]+2*s[5,7,9]+s[5,8,9]+2*s[6,7,8]+2*s[6,7,9]+s[6,8,9]+s[7,8,9],-(p[1,2,9]*p[1,3,6]*p[5,7,8])+p[1,2,8]*p[1,3,6]*p[5,7,9]+p[1,2,9]*p[1,3,5]*p[6,7,8]-p[1,2,8]*p[1,3,5]*p[6,7,9]},
{{-1,1,1,0,0,-2,-1,1,0,1},s[1,4,5]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,4,5]+s[2,7,8]+s[2,7,9]+s[2,8,9]+s[3,4,5]+s[3,7,8]+s[3,7,9]+s[3,8,9]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+2*s[7,8,9],p[1,8,9]*p[3,4,5]*p[4,6,7]-p[1,4,5]*p[3,8,9]*p[4,6,7]-p[1,7,9]*p[3,4,5]*p[4,6,8]+p[1,4,5]*p[3,7,9]*p[4,6,8]},
{{-1,1,1,0,0,-1,1,0,0,0},s[1,3,4]+s[1,3,5]+s[1,3,6]+s[1,3,7]+2*s[1,4,5]+s[1,4,6]+s[1,4,7]+s[1,5,6]+s[1,5,7]+s[1,6,7]+2*s[2,3,4]+2*s[2,3,5]+s[2,3,6]+s[2,3,7]+2*s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,5,6]+s[2,5,7]+s[2,6,7]+3*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+s[3,4,8]+s[3,4,9]+2*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+s[3,5,9]+2*s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+3*s[4,5,6]+3*s[4,5,7]+2*s[4,5,8]+2*s[4,5,9]+3*s[4,6,7]+2*s[4,6,8]+2*s[4,6,9]+2*s[4,7,8]+2*s[4,7,9]+s[4,8,9]+3*s[5,6,7]+2*s[5,6,8]+2*s[5,6,9]+2*s[5,7,8]+2*s[5,7,9]+s[5,8,9]+2*s[6,7,8]+2*s[6,7,9]+s[6,8,9]+s[7,8,9],-(p[1,2,9]*p[1,3,5]*p[4,7,8])+p[1,2,8]*p[1,3,5]*p[4,7,9]+p[1,2,9]*p[1,3,4]*p[5,7,8]-p[1,2,8]*p[1,3,4]*p[5,7,9]},
{{-1,1,1,0,1,-2,0,0,-1,2},s[1,3,4]+s[1,3,5]+s[1,3,6]+2*s[1,4,5]+s[1,4,6]+s[1,5,6]+s[1,8,9]+2*s[2,3,4]+2*s[2,3,5]+s[2,3,6]+2*s[2,4,5]+s[2,4,6]+s[2,5,6]+s[2,8,9]+3*s[3,4,5]+2*s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+2*s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+3*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+2*s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+2*s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+3*s[5,6,7]+3*s[5,6,8]+2*s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],-(p[1,3,6]*p[1,7,9]*p[2,4,5]*p[4,7,8])+p[1,3,6]*p[1,4,5]*p[2,7,9]*p[4,7,8]-p[1,2,3]*p[1,7,9]*p[4,5,6]*p[4,7,8]+p[1,3,4]*p[1,7,9]*p[2,4,5]*p[6,7,8]-p[1,3,4]*p[1,4,5]*p[2,7,9]*p[6,7,8]},
{{-1,1,1,0,1,-2,0,0,0,1},s[1,3,4]+s[1,3,5]+s[1,3,6]+2*s[1,4,5]+s[1,4,6]+s[1,5,6]+2*s[2,3,4]+2*s[2,3,5]+s[2,3,6]+2*s[2,4,5]+s[2,4,6]+s[2,5,6]+3*s[3,4,5]+2*s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+2*s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+3*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+2*s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+2*s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+3*s[5,6,7]+3*s[5,6,8]+2*s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],-(p[1,2,9]*p[1,3,5]*p[4,6,8]*p[4,7,8])+p[1,2,8]*p[1,3,5]*p[4,6,9]*p[4,7,8]+p[1,2,9]*p[1,3,4]*p[4,6,8]*p[5,7,8]-p[1,2,8]*p[1,3,4]*p[4,6,9]*p[5,7,8]-p[1,2,8]*p[1,3,4]*p[4,5,6]*p[7,8,9]},
{{-1,1,1,0,1,-1,0,-1,-1,2},s[1,3,4]+s[1,3,5]+s[1,3,6]+2*s[1,4,5]+s[1,4,6]+s[1,5,6]+s[1,8,9]+2*s[2,3,4]+2*s[2,3,5]+s[2,3,6]+2*s[2,4,5]+s[2,4,6]+s[2,5,6]+s[2,8,9]+3*s[3,4,5]+2*s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+2*s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+3*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+2*s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+2*s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+2*s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],-(p[1,3,6]*p[1,7,9]*p[2,4,5]*p[5,7,8])+p[1,3,6]*p[1,4,5]*p[2,7,9]*p[5,7,8]-p[1,2,3]*p[1,7,9]*p[4,5,6]*p[5,7,8]+p[1,3,5]*p[1,7,9]*p[2,4,5]*p[6,7,8]-p[1,3,5]*p[1,4,5]*p[2,7,9]*p[6,7,8]},
{{-1,1,1,0,1,-1,0,-1,0,1},s[1,3,4]+s[1,3,5]+s[1,3,6]+2*s[1,4,5]+s[1,4,6]+s[1,5,6]+2*s[2,3,4]+2*s[2,3,5]+s[2,3,6]+2*s[2,4,5]+s[2,4,6]+s[2,5,6]+3*s[3,4,5]+2*s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+2*s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+3*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+2*s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+2*s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+2*s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],-(p[1,2,9]*p[1,3,5]*p[4,7,8]*p[5,6,8])+p[1,2,8]*p[1,3,5]*p[4,7,8]*p[5,6,9]+p[1,2,9]*p[1,3,4]*p[5,6,8]*p[5,7,8]-p[1,2,8]*p[1,3,4]*p[5,6,9]*p[5,7,8]-p[1,2,8]*p[1,3,5]*p[4,5,6]*p[7,8,9]},
{{-1,1,1,0,1,-1,0,0,-1,1},s[1,3,4]+s[1,3,5]+s[1,3,6]+2*s[1,4,5]+s[1,4,6]+s[1,5,6]+s[1,8,9]+2*s[2,3,4]+2*s[2,3,5]+s[2,3,6]+2*s[2,4,5]+s[2,4,6]+s[2,5,6]+s[2,8,9]+3*s[3,4,5]+2*s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+2*s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+3*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+2*s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+2*s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+2*s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],-(p[1,2,9]*p[1,3,5]*p[4,6,7])+p[1,2,7]*p[1,3,5]*p[4,6,9]+p[1,2,9]*p[1,3,4]*p[5,6,7]-p[1,2,7]*p[1,3,4]*p[5,6,9]},
{{-1,1,1,0,1,-1,0,0,0,0},s[1,3,4]+s[1,3,5]+s[1,3,6]+2*s[1,4,5]+s[1,4,6]+s[1,5,6]+2*s[2,3,4]+2*s[2,3,5]+s[2,3,6]+2*s[2,4,5]+s[2,4,6]+s[2,5,6]+3*s[3,4,5]+2*s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+2*s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+3*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+2*s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+2*s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+2*s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],-(p[1,2,9]*p[1,3,5]*p[4,6,8])+p[1,2,8]*p[1,3,5]*p[4,6,9]+p[1,2,9]*p[1,3,4]*p[5,6,8]-p[1,2,8]*p[1,3,4]*p[5,6,9]},
{{-1,1,1,0,1,-1,0,0,0,1},s[1,3,4]+s[1,3,5]+s[1,3,6]+2*s[1,4,5]+s[1,4,6]+s[1,5,6]+2*s[2,3,4]+2*s[2,3,5]+s[2,3,6]+2*s[2,4,5]+s[2,4,6]+s[2,5,6]+3*s[3,4,5]+2*s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+2*s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+3*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+2*s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+s[4,7,8]+2*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+s[5,7,8]+s[6,7,8],-(p[1,2,8]*p[1,3,5]*p[4,6,7])+p[1,2,7]*p[1,3,5]*p[4,6,8]+p[1,2,8]*p[1,3,4]*p[5,6,7]-p[1,2,7]*p[1,3,4]*p[5,6,8]},
{{-1,1,2,0,0,-2,-1,1,0,1},s[1,3,4]+s[1,3,5]+2*s[1,4,5]+s[1,7,8]+s[1,7,9]+s[1,8,9]+2*s[2,3,4]+2*s[2,3,5]+2*s[2,4,5]+s[2,7,8]+s[2,7,9]+s[2,8,9]+3*s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+2*s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+2*s[7,8,9],p[1,3,5]*p[1,8,9]*p[2,4,5]*p[4,6,7]-p[1,3,5]*p[1,4,5]*p[2,8,9]*p[4,6,7]-p[1,3,5]*p[1,7,9]*p[2,4,5]*p[4,6,8]+p[1,3,5]*p[1,4,5]*p[2,7,9]*p[4,6,8]-p[1,3,4]*p[1,8,9]*p[2,4,5]*p[5,6,7]+p[1,3,4]*p[1,4,5]*p[2,8,9]*p[5,6,7]+p[1,3,4]*p[1,7,9]*p[2,4,5]*p[5,6,8]-p[1,3,4]*p[1,4,5]*p[2,7,9]*p[5,6,8]},
{{0,-2,-1,0,-1,2,0,1,1,0},s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,5,9]+2*s[1,6,7]+2*s[1,6,8]+s[1,6,9]+2*s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+2*s[2,5,6]+2*s[2,5,7]+2*s[2,5,8]+s[2,5,9]+3*s[2,6,7]+2*s[2,6,8]+s[2,6,9]+2*s[2,7,8]+s[2,7,9]+s[2,8,9]+3*s[3,4,5]+3*s[3,4,6]+3*s[3,4,7]+2*s[3,4,8]+s[3,4,9]+4*s[3,5,6]+3*s[3,5,7]+2*s[3,5,8]+s[3,5,9]+3*s[3,6,7]+2*s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+4*s[4,5,6]+3*s[4,5,7]+2*s[4,5,8]+s[4,5,9]+3*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+4*s[5,6,7]+3*s[5,6,8]+2*s[5,6,9]+3*s[5,7,8]+2*s[5,7,9]+2*s[5,8,9]+4*s[6,7,8]+3*s[6,7,9]+3*s[6,8,9]+3*s[7,8,9],-(p[1,7,8]*p[2,4,9]*p[2,5,6]*p[3,5,6])+p[1,6,8]*p[2,4,9]*p[2,5,7]*p[3,5,6]+p[1,7,8]*p[2,3,9]*p[2,5,6]*p[4,5,6]-p[1,6,8]*p[2,3,9]*p[2,5,7]*p[4,5,6]-p[1,2,4]*p[2,5,7]*p[3,5,6]*p[6,8,9]+p[1,2,3]*p[2,5,7]*p[4,5,6]*p[6,8,9]+p[1,2,4]*p[2,5,6]*p[3,5,6]*p[7,8,9]-p[1,2,3]*p[2,5,6]*p[4,5,6]*p[7,8,9]},
{{0,-2,-1,1,-1,1,0,1,1,0},s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,5,9]+2*s[1,6,7]+2*s[1,6,8]+s[1,6,9]+2*s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+2*s[2,5,6]+2*s[2,5,7]+2*s[2,5,8]+s[2,5,9]+3*s[2,6,7]+2*s[2,6,8]+s[2,6,9]+2*s[2,7,8]+s[2,7,9]+s[2,8,9]+3*s[3,4,5]+3*s[3,4,6]+3*s[3,4,7]+2*s[3,4,8]+s[3,4,9]+3*s[3,5,6]+3*s[3,5,7]+2*s[3,5,8]+s[3,5,9]+3*s[3,6,7]+2*s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+3*s[4,5,6]+3*s[4,5,7]+2*s[4,5,8]+s[4,5,9]+3*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+4*s[5,6,7]+3*s[5,6,8]+2*s[5,6,9]+3*s[5,7,8]+2*s[5,7,9]+2*s[5,8,9]+4*s[6,7,8]+3*s[6,7,9]+3*s[6,8,9]+3*s[7,8,9],-(p[1,7,8]*p[2,4,9]*p[2,5,6])+p[1,6,8]*p[2,4,9]*p[2,5,7]-p[1,2,4]*p[2,5,7]*p[6,8,9]+p[1,2,4]*p[2,5,6]*p[7,8,9]},
{{0,-1,-2,0,-1,1,0,1,1,0},2*s[1,5,6]+2*s[1,5,7]+2*s[1,5,8]+2*s[1,5,9]+3*s[1,6,7]+3*s[1,6,8]+2*s[1,6,9]+3*s[1,7,8]+2*s[1,7,9]+2*s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+3*s[2,5,6]+3*s[2,5,7]+3*s[2,5,8]+2*s[2,5,9]+4*s[2,6,7]+3*s[2,6,8]+2*s[2,6,9]+3*s[2,7,8]+2*s[2,7,9]+2*s[2,8,9]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+2*s[3,4,8]+2*s[3,4,9]+4*s[3,5,6]+4*s[3,5,7]+3*s[3,5,8]+2*s[3,5,9]+4*s[3,6,7]+3*s[3,6,8]+2*s[3,6,9]+3*s[3,7,8]+2*s[3,7,9]+2*s[3,8,9]+4*s[4,5,6]+4*s[4,5,7]+3*s[4,5,8]+2*s[4,5,9]+4*s[4,6,7]+3*s[4,6,8]+2*s[4,6,9]+3*s[4,7,8]+2*s[4,7,9]+2*s[4,8,9]+6*s[5,6,7]+5*s[5,6,8]+4*s[5,6,9]+5*s[5,7,8]+4*s[5,7,9]+4*s[5,8,9]+6*s[6,7,8]+5*s[6,7,9]+5*s[6,8,9]+5*s[7,8,9],-(p[1,7,8]*p[2,4,9]*p[3,4,9]*p[3,5,6])+p[1,6,8]*p[2,4,9]*p[3,4,9]*p[3,5,7]+p[1,7,8]*p[2,3,9]*p[3,4,9]*p[4,5,6]-p[1,6,8]*p[2,3,9]*p[3,4,9]*p[4,5,7]-p[1,3,4]*p[2,4,9]*p[3,5,7]*p[6,8,9]+p[1,3,4]*p[2,3,9]*p[4,5,7]*p[6,8,9]+p[1,3,4]*p[2,4,9]*p[3,5,6]*p[7,8,9]-p[1,3,4]*p[2,3,9]*p[4,5,6]*p[7,8,9]},
{{0,-1,-1,-1,-1,1,-1,2,1,0},s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,5,9]+2*s[1,6,7]+2*s[1,6,8]+2*s[1,6,9]+3*s[1,7,8]+2*s[1,7,9]+2*s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+2*s[2,5,6]+2*s[2,5,7]+2*s[2,5,8]+2*s[2,5,9]+3*s[2,6,7]+3*s[2,6,8]+2*s[2,6,9]+3*s[2,7,8]+2*s[2,7,9]+2*s[2,8,9]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+2*s[3,4,8]+2*s[3,4,9]+3*s[3,5,6]+3*s[3,5,7]+3*s[3,5,8]+2*s[3,5,9]+4*s[3,6,7]+3*s[3,6,8]+2*s[3,6,9]+3*s[3,7,8]+2*s[3,7,9]+2*s[3,8,9]+4*s[4,5,6]+4*s[4,5,7]+3*s[4,5,8]+2*s[4,5,9]+4*s[4,6,7]+3*s[4,6,8]+2*s[4,6,9]+3*s[4,7,8]+2*s[4,7,9]+2*s[4,8,9]+5*s[5,6,7]+4*s[5,6,8]+3*s[5,6,9]+4*s[5,7,8]+3*s[5,7,9]+3*s[5,8,9]+5*s[6,7,8]+4*s[6,7,9]+4*s[6,8,9]+5*s[7,8,9],p[1,6,8]*p[2,5,9]*p[3,4,9]*p[3,6,7]-p[1,6,8]*p[2,3,9]*p[3,4,9]*p[5,6,7]-p[1,3,4]*p[2,5,9]*p[3,6,7]*p[6,8,9]-p[1,2,9]*p[3,4,5]*p[3,6,7]*p[6,8,9]+p[1,3,4]*p[2,3,9]*p[5,6,7]*p[6,8,9]},
{{0,-1,-1,-1,-1,1,0,1,0,1},s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,5,9]+2*s[1,6,7]+2*s[1,6,8]+2*s[1,6,9]+2*s[1,7,8]+2*s[1,7,9]+2*s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+2*s[2,5,6]+2*s[2,5,7]+2*s[2,5,8]+2*s[2,5,9]+3*s[2,6,7]+3*s[2,6,8]+2*s[2,6,9]+3*s[2,7,8]+2*s[2,7,9]+2*s[2,8,9]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+2*s[3,4,8]+2*s[3,4,9]+3*s[3,5,6]+3*s[3,5,7]+3*s[3,5,8]+2*s[3,5,9]+4*s[3,6,7]+3*s[3,6,8]+2*s[3,6,9]+3*s[3,7,8]+2*s[3,7,9]+2*s[3,8,9]+4*s[4,5,6]+4*s[4,5,7]+3*s[4,5,8]+2*s[4,5,9]+4*s[4,6,7]+3*s[4,6,8]+2*s[4,6,9]+3*s[4,7,8]+2*s[4,7,9]+2*s[4,8,9]+5*s[5,6,7]+4*s[5,6,8]+3*s[5,6,9]+4*s[5,7,8]+3*s[5,7,9]+3*s[5,8,9]+5*s[6,7,8]+4*s[6,7,9]+4*s[6,8,9]+4*s[7,8,9],-(p[1,8,9]*p[2,4,9]*p[3,5,7]*p[3,6,7])+p[1,7,9]*p[2,4,9]*p[3,5,8]*p[3,6,7]+p[1,8,9]*p[2,3,9]*p[3,5,7]*p[4,6,7]-p[1,7,9]*p[2,3,9]*p[3,5,8]*p[4,6,7]-p[1,7,9]*p[2,3,9]*p[3,4,5]*p[6,7,8]},
{{0,-1,-1,-1,-1,1,0,1,1,0},s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,5,9]+2*s[1,6,7]+2*s[1,6,8]+s[1,6,9]+2*s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,5,9]+2*s[2,6,7]+2*s[2,6,8]+s[2,6,9]+2*s[2,7,8]+s[2,7,9]+s[2,8,9]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+2*s[3,5,6]+2*s[3,5,7]+2*s[3,5,8]+s[3,5,9]+3*s[3,6,7]+2*s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+3*s[4,5,6]+3*s[4,5,7]+2*s[4,5,8]+s[4,5,9]+3*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+4*s[5,6,7]+3*s[5,6,8]+2*s[5,6,9]+3*s[5,7,8]+2*s[5,7,9]+2*s[5,8,9]+4*s[6,7,8]+3*s[6,7,9]+3*s[6,8,9]+3*s[7,8,9],-(p[2,7,8]*p[3,4,9]*p[3,5,6])+p[2,6,8]*p[3,4,9]*p[3,5,7]-p[2,3,4]*p[3,5,7]*p[6,8,9]+p[2,3,4]*p[3,5,6]*p[7,8,9]},
{{0,-1,-1,-1,-1,1,0,2,1,0},s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,5,9]+2*s[1,6,7]+2*s[1,6,8]+s[1,6,9]+2*s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+2*s[2,5,6]+2*s[2,5,7]+2*s[2,5,8]+s[2,5,9]+3*s[2,6,7]+2*s[2,6,8]+s[2,6,9]+2*s[2,7,8]+s[2,7,9]+s[2,8,9]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+2*s[3,4,8]+s[3,4,9]+3*s[3,5,6]+3*s[3,5,7]+2*s[3,5,8]+s[3,5,9]+4*s[3,6,7]+2*s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+4*s[4,5,6]+4*s[4,5,7]+2*s[4,5,8]+s[4,5,9]+4*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+5*s[5,6,7]+3*s[5,6,8]+2*s[5,6,9]+3*s[5,7,8]+2*s[5,7,9]+2*s[5,8,9]+4*s[6,7,8]+3*s[6,7,9]+3*s[6,8,9]+3*s[7,8,9],-(p[1,7,8]*p[2,4,9]*p[3,5,6]*p[3,6,7])+p[1,6,8]*p[2,4,9]*p[3,5,7]*p[3,6,7]+p[1,7,8]*p[2,3,9]*p[3,5,6]*p[4,6,7]-p[1,6,8]*p[2,3,9]*p[3,5,7]*p[4,6,7]-p[1,2,4]*p[3,5,7]*p[3,6,7]*p[6,8,9]+p[1,2,3]*p[3,5,7]*p[4,6,7]*p[6,8,9]+p[1,2,4]*p[3,5,6]*p[3,6,7]*p[7,8,9]-p[1,2,3]*p[3,5,6]*p[4,6,7]*p[7,8,9]},
{{0,-1,-1,0,-2,2,1,0,1,-1},s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,5,9]+3*s[1,6,7]+2*s[1,6,8]+s[1,6,9]+2*s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+2*s[2,5,6]+2*s[2,5,7]+2*s[2,5,8]+s[2,5,9]+3*s[2,6,7]+2*s[2,6,8]+s[2,6,9]+2*s[2,7,8]+s[2,7,9]+s[2,8,9]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+2*s[3,4,8]+s[3,4,9]+3*s[3,5,6]+3*s[3,5,7]+2*s[3,5,8]+s[3,5,9]+3*s[3,6,7]+2*s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+3*s[4,5,6]+3*s[4,5,7]+2*s[4,5,8]+s[4,5,9]+3*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+4*s[5,6,7]+3*s[5,6,8]+2*s[5,6,9]+3*s[5,7,8]+2*s[5,7,9]+2*s[5,8,9]+5*s[6,7,8]+4*s[6,7,9]+4*s[6,8,9]+4*s[7,8,9],p[1,5,8]*p[2,4,9]*p[3,5,7]*p[6,8,9]-p[1,5,8]*p[2,3,9]*p[4,5,7]*p[6,8,9]-p[1,2,4]*p[3,5,7]*p[5,8,9]*p[6,8,9]+p[1,2,3]*p[4,5,7]*p[5,8,9]*p[6,8,9]-p[1,5,8]*p[2,4,9]*p[3,5,6]*p[7,8,9]+p[1,5,8]*p[2,3,9]*p[4,5,6]*p[7,8,9]+p[1,2,4]*p[3,5,6]*p[5,8,9]*p[7,8,9]-p[1,2,3]*p[4,5,6]*p[5,8,9]*p[7,8,9]},
{{0,-1,-1,0,-2,2,1,0,1,0},s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,5,9]+3*s[1,6,7]+2*s[1,6,8]+s[1,6,9]+2*s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+2*s[2,5,6]+2*s[2,5,7]+2*s[2,5,8]+s[2,5,9]+3*s[2,6,7]+2*s[2,6,8]+s[2,6,9]+2*s[2,7,8]+s[2,7,9]+s[2,8,9]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+2*s[3,4,8]+s[3,4,9]+3*s[3,5,6]+3*s[3,5,7]+2*s[3,5,8]+s[3,5,9]+3*s[3,6,7]+2*s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+3*s[4,5,6]+3*s[4,5,7]+2*s[4,5,8]+s[4,5,9]+3*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+4*s[5,6,7]+3*s[5,6,8]+2*s[5,6,9]+3*s[5,7,8]+2*s[5,7,9]+2*s[5,8,9]+5*s[6,7,8]+4*s[6,7,9]+3*s[6,8,9]+3*s[7,8,9],p[1,5,8]*p[2,4,9]*p[3,5,7]-p[1,5,8]*p[2,3,9]*p[4,5,7]-p[1,2,4]*p[3,5,7]*p[5,8,9]+p[1,2,3]*p[4,5,7]*p[5,8,9]},
{{0,-1,-1,0,-1,0,-1,2,1,0},s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,5,9]+2*s[1,6,7]+2*s[1,6,8]+2*s[1,6,9]+3*s[1,7,8]+2*s[1,7,9]+2*s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+2*s[2,5,6]+2*s[2,5,7]+2*s[2,5,8]+2*s[2,5,9]+3*s[2,6,7]+3*s[2,6,8]+2*s[2,6,9]+3*s[2,7,8]+2*s[2,7,9]+2*s[2,8,9]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+2*s[3,4,8]+2*s[3,4,9]+3*s[3,5,6]+3*s[3,5,7]+3*s[3,5,8]+2*s[3,5,9]+4*s[3,6,7]+3*s[3,6,8]+2*s[3,6,9]+3*s[3,7,8]+2*s[3,7,9]+2*s[3,8,9]+3*s[4,5,6]+3*s[4,5,7]+3*s[4,5,8]+2*s[4,5,9]+4*s[4,6,7]+3*s[4,6,8]+2*s[4,6,9]+3*s[4,7,8]+2*s[4,7,9]+2*s[4,8,9]+5*s[5,6,7]+4*s[5,6,8]+3*s[5,6,9]+4*s[5,7,8]+3*s[5,7,9]+3*s[5,8,9]+5*s[6,7,8]+4*s[6,7,9]+4*s[6,8,9]+5*s[7,8,9],p[1,6,8]*p[2,5,9]*p[3,4,9]*p[4,6,7]-p[1,6,8]*p[2,4,9]*p[3,4,9]*p[5,6,7]-p[1,3,4]*p[2,5,9]*p[4,6,7]*p[6,8,9]-p[1,2,9]*p[3,4,5]*p[4,6,7]*p[6,8,9]+p[1,3,4]*p[2,4,9]*p[5,6,7]*p[6,8,9]},
{{0,-1,-1,0,-1,0,0,1,0,1},s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,5,9]+2*s[1,6,7]+2*s[1,6,8]+2*s[1,6,9]+2*s[1,7,8]+2*s[1,7,9]+2*s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+2*s[2,5,6]+2*s[2,5,7]+2*s[2,5,8]+2*s[2,5,9]+3*s[2,6,7]+3*s[2,6,8]+2*s[2,6,9]+3*s[2,7,8]+2*s[2,7,9]+2*s[2,8,9]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+2*s[3,4,8]+2*s[3,4,9]+3*s[3,5,6]+3*s[3,5,7]+3*s[3,5,8]+2*s[3,5,9]+4*s[3,6,7]+3*s[3,6,8]+2*s[3,6,9]+3*s[3,7,8]+2*s[3,7,9]+2*s[3,8,9]+3*s[4,5,6]+3*s[4,5,7]+3*s[4,5,8]+2*s[4,5,9]+4*s[4,6,7]+3*s[4,6,8]+2*s[4,6,9]+3*s[4,7,8]+2*s[4,7,9]+2*s[4,8,9]+5*s[5,6,7]+4*s[5,6,8]+3*s[5,6,9]+4*s[5,7,8]+3*s[5,7,9]+3*s[5,8,9]+5*s[6,7,8]+4*s[6,7,9]+4*s[6,8,9]+4*s[7,8,9],-(p[1,8,9]*p[2,4,9]*p[3,6,7]*p[4,5,7])+p[1,7,9]*p[2,4,9]*p[3,6,7]*p[4,5,8]+p[1,8,9]*p[2,3,9]*p[4,5,7]*p[4,6,7]-p[1,7,9]*p[2,3,9]*p[4,5,8]*p[4,6,7]-p[1,7,9]*p[2,4,9]*p[3,4,5]*p[6,7,8]},
{{0,-1,-1,0,-1,0,0,2,1,0},s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,5,9]+2*s[1,6,7]+2*s[1,6,8]+s[1,6,9]+2*s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+2*s[2,5,6]+2*s[2,5,7]+2*s[2,5,8]+s[2,5,9]+3*s[2,6,7]+2*s[2,6,8]+s[2,6,9]+2*s[2,7,8]+s[2,7,9]+s[2,8,9]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+2*s[3,4,8]+s[3,4,9]+3*s[3,5,6]+3*s[3,5,7]+2*s[3,5,8]+s[3,5,9]+4*s[3,6,7]+2*s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+3*s[4,5,6]+3*s[4,5,7]+2*s[4,5,8]+s[4,5,9]+4*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+5*s[5,6,7]+3*s[5,6,8]+2*s[5,6,9]+3*s[5,7,8]+2*s[5,7,9]+2*s[5,8,9]+4*s[6,7,8]+3*s[6,7,9]+3*s[6,8,9]+3*s[7,8,9],-(p[1,7,8]*p[2,4,9]*p[3,6,7]*p[4,5,6])+p[1,6,8]*p[2,4,9]*p[3,6,7]*p[4,5,7]+p[1,7,8]*p[2,3,9]*p[4,5,6]*p[4,6,7]-p[1,6,8]*p[2,3,9]*p[4,5,7]*p[4,6,7]-p[1,2,4]*p[3,6,7]*p[4,5,7]*p[6,8,9]+p[1,2,3]*p[4,5,7]*p[4,6,7]*p[6,8,9]+p[1,2,4]*p[3,6,7]*p[4,5,6]*p[7,8,9]-p[1,2,3]*p[4,5,6]*p[4,6,7]*p[7,8,9]},
{{0,-1,-1,0,-1,1,-1,1,1,0},s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,5,9]+2*s[1,6,7]+2*s[1,6,8]+2*s[1,6,9]+3*s[1,7,8]+2*s[1,7,9]+2*s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+2*s[2,5,6]+2*s[2,5,7]+2*s[2,5,8]+2*s[2,5,9]+3*s[2,6,7]+3*s[2,6,8]+2*s[2,6,9]+3*s[2,7,8]+2*s[2,7,9]+2*s[2,8,9]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+2*s[3,4,8]+2*s[3,4,9]+3*s[3,5,6]+3*s[3,5,7]+3*s[3,5,8]+2*s[3,5,9]+3*s[3,6,7]+3*s[3,6,8]+2*s[3,6,9]+3*s[3,7,8]+2*s[3,7,9]+2*s[3,8,9]+3*s[4,5,6]+3*s[4,5,7]+3*s[4,5,8]+2*s[4,5,9]+3*s[4,6,7]+3*s[4,6,8]+2*s[4,6,9]+3*s[4,7,8]+2*s[4,7,9]+2*s[4,8,9]+4*s[5,6,7]+4*s[5,6,8]+3*s[5,6,9]+4*s[5,7,8]+3*s[5,7,9]+3*s[5,8,9]+5*s[6,7,8]+4*s[6,7,9]+4*s[6,8,9]+5*s[7,8,9],-(p[1,8,9]*p[2,4,9]*p[3,5,6])+p[1,6,9]*p[2,4,9]*p[3,5,8]+p[1,8,9]*p[2,3,9]*p[4,5,6]-p[1,6,9]*p[2,3,9]*p[4,5,8]},
{{0,-1,-1,0,-1,1,-1,2,1,0},s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,5,9]+2*s[1,6,7]+2*s[1,6,8]+2*s[1,6,9]+3*s[1,7,8]+2*s[1,7,9]+2*s[1,8,9]+2*s[2,3,4]+2*s[2,3,5]+2*s[2,3,6]+2*s[2,3,7]+2*s[2,3,8]+2*s[2,3,9]+2*s[2,4,5]+2*s[2,4,6]+2*s[2,4,7]+2*s[2,4,8]+2*s[2,4,9]+3*s[2,5,6]+3*s[2,5,7]+3*s[2,5,8]+2*s[2,5,9]+4*s[2,6,7]+3*s[2,6,8]+2*s[2,6,9]+3*s[2,7,8]+2*s[2,7,9]+2*s[2,8,9]+3*s[3,4,5]+3*s[3,4,6]+3*s[3,4,7]+3*s[3,4,8]+2*s[3,4,9]+4*s[3,5,6]+4*s[3,5,7]+3*s[3,5,8]+2*s[3,5,9]+4*s[3,6,7]+3*s[3,6,8]+2*s[3,6,9]+3*s[3,7,8]+2*s[3,7,9]+2*s[3,8,9]+4*s[4,5,6]+4*s[4,5,7]+3*s[4,5,8]+2*s[4,5,9]+4*s[4,6,7]+3*s[4,6,8]+2*s[4,6,9]+3*s[4,7,8]+2*s[4,7,9]+2*s[4,8,9]+5*s[5,6,7]+4*s[5,6,8]+3*s[5,6,9]+4*s[5,7,8]+3*s[5,7,9]+3*s[5,8,9]+5*s[6,7,8]+4*s[6,7,9]+4*s[6,8,9]+5*s[7,8,9],-(p[1,6,8]*p[1,7,9]*p[2,4,9]*p[3,5,6])+p[1,6,8]*p[1,6,9]*p[2,4,9]*p[3,5,7]+p[1,6,8]*p[1,7,9]*p[2,3,9]*p[4,5,6]-p[1,6,8]*p[1,6,9]*p[2,3,9]*p[4,5,7]+p[1,2,4]*p[1,7,9]*p[3,5,6]*p[6,8,9]-p[1,2,4]*p[1,6,9]*p[3,5,7]*p[6,8,9]-p[1,2,3]*p[1,7,9]*p[4,5,6]*p[6,8,9]+p[1,2,3]*p[1,6,9]*p[4,5,7]*p[6,8,9]},
{{0,-1,-1,0,-1,1,0,0,0,1},s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,5,9]+2*s[1,6,7]+2*s[1,6,8]+2*s[1,6,9]+2*s[1,7,8]+2*s[1,7,9]+2*s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+2*s[2,5,6]+2*s[2,5,7]+2*s[2,5,8]+2*s[2,5,9]+3*s[2,6,7]+3*s[2,6,8]+2*s[2,6,9]+3*s[2,7,8]+2*s[2,7,9]+2*s[2,8,9]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+2*s[3,4,8]+2*s[3,4,9]+3*s[3,5,6]+3*s[3,5,7]+3*s[3,5,8]+2*s[3,5,9]+3*s[3,6,7]+3*s[3,6,8]+2*s[3,6,9]+3*s[3,7,8]+2*s[3,7,9]+2*s[3,8,9]+3*s[4,5,6]+3*s[4,5,7]+3*s[4,5,8]+2*s[4,5,9]+3*s[4,6,7]+3*s[4,6,8]+2*s[4,6,9]+3*s[4,7,8]+2*s[4,7,9]+2*s[4,8,9]+4*s[5,6,7]+4*s[5,6,8]+3*s[5,6,9]+4*s[5,7,8]+3*s[5,7,9]+3*s[5,8,9]+5*s[6,7,8]+4*s[6,7,9]+4*s[6,8,9]+4*s[7,8,9],-(p[1,8,9]*p[2,4,9]*p[3,5,7])+p[1,7,9]*p[2,4,9]*p[3,5,8]+p[1,8,9]*p[2,3,9]*p[4,5,7]-p[1,7,9]*p[2,3,9]*p[4,5,8]},
{{0,-1,-1,0,-1,1,0,1,0,0},s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,5,9]+2*s[1,6,7]+2*s[1,6,8]+2*s[1,6,9]+2*s[1,7,8]+2*s[1,7,9]+2*s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+2*s[2,5,6]+2*s[2,5,7]+2*s[2,5,8]+2*s[2,5,9]+3*s[2,6,7]+2*s[2,6,8]+2*s[2,6,9]+2*s[2,7,8]+2*s[2,7,9]+2*s[2,8,9]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+2*s[3,4,8]+2*s[3,4,9]+3*s[3,5,6]+3*s[3,5,7]+2*s[3,5,8]+2*s[3,5,9]+3*s[3,6,7]+2*s[3,6,8]+2*s[3,6,9]+2*s[3,7,8]+2*s[3,7,9]+2*s[3,8,9]+3*s[4,5,6]+3*s[4,5,7]+2*s[4,5,8]+2*s[4,5,9]+3*s[4,6,7]+2*s[4,6,8]+2*s[4,6,9]+2*s[4,7,8]+2*s[4,7,9]+2*s[4,8,9]+4*s[5,6,7]+3*s[5,6,8]+3*s[5,6,9]+3*s[5,7,8]+3*s[5,7,9]+3*s[5,8,9]+4*s[6,7,8]+4*s[6,7,9]+4*s[6,8,9]+4*s[7,8,9],-(p[1,7,9]*p[2,4,9]*p[3,5,6])+p[1,6,9]*p[2,4,9]*p[3,5,7]+p[1,7,9]*p[2,3,9]*p[4,5,6]-p[1,6,9]*p[2,3,9]*p[4,5,7]},
{{0,-1,-1,0,-1,1,0,1,0,1},s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,5,9]+2*s[1,6,7]+2*s[1,6,8]+2*s[1,6,9]+2*s[1,7,8]+2*s[1,7,9]+2*s[1,8,9]+2*s[2,3,4]+2*s[2,3,5]+2*s[2,3,6]+2*s[2,3,7]+2*s[2,3,8]+2*s[2,3,9]+2*s[2,4,5]+2*s[2,4,6]+2*s[2,4,7]+2*s[2,4,8]+2*s[2,4,9]+3*s[2,5,6]+3*s[2,5,7]+3*s[2,5,8]+2*s[2,5,9]+4*s[2,6,7]+3*s[2,6,8]+2*s[2,6,9]+3*s[2,7,8]+2*s[2,7,9]+2*s[2,8,9]+3*s[3,4,5]+3*s[3,4,6]+3*s[3,4,7]+3*s[3,4,8]+2*s[3,4,9]+4*s[3,5,6]+4*s[3,5,7]+3*s[3,5,8]+2*s[3,5,9]+4*s[3,6,7]+3*s[3,6,8]+2*s[3,6,9]+3*s[3,7,8]+2*s[3,7,9]+2*s[3,8,9]+4*s[4,5,6]+4*s[4,5,7]+3*s[4,5,8]+2*s[4,5,9]+4*s[4,6,7]+3*s[4,6,8]+2*s[4,6,9]+3*s[4,7,8]+2*s[4,7,9]+2*s[4,8,9]+5*s[5,6,7]+4*s[5,6,8]+3*s[5,6,9]+4*s[5,7,8]+3*s[5,7,9]+3*s[5,8,9]+5*s[6,7,8]+4*s[6,7,9]+4*s[6,8,9]+4*s[7,8,9],-(p[1,7,8]*p[1,7,9]*p[2,4,9]*p[3,5,6])+p[1,6,9]*p[1,7,8]*p[2,4,9]*p[3,5,7]+p[1,7,8]*p[1,7,9]*p[2,3,9]*p[4,5,6]-p[1,6,9]*p[1,7,8]*p[2,3,9]*p[4,5,7]+p[1,2,4]*p[1,7,9]*p[3,5,6]*p[7,8,9]-p[1,2,4]*p[1,6,9]*p[3,5,7]*p[7,8,9]-p[1,2,3]*p[1,7,9]*p[4,5,6]*p[7,8,9]+p[1,2,3]*p[1,6,9]*p[4,5,7]*p[7,8,9]},
{{0,-1,-1,0,-1,1,0,1,2,0},s[1,5,6]+s[1,5,7]+s[1,5,8]+2*s[1,6,7]+2*s[1,6,8]+2*s[1,7,8]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+2*s[2,5,6]+2*s[2,5,7]+2*s[2,5,8]+3*s[2,6,7]+2*s[2,6,8]+2*s[2,7,8]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+2*s[3,4,8]+3*s[3,5,6]+3*s[3,5,7]+2*s[3,5,8]+3*s[3,6,7]+2*s[3,6,8]+2*s[3,7,8]+3*s[4,5,6]+3*s[4,5,7]+2*s[4,5,8]+3*s[4,6,7]+2*s[4,6,8]+2*s[4,7,8]+4*s[5,6,7]+3*s[5,6,8]+s[5,6,9]+3*s[5,7,8]+s[5,7,9]+s[5,8,9]+4*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+2*s[7,8,9],-(p[1,7,8]*p[2,4,8]*p[3,5,6])+p[1,6,8]*p[2,4,8]*p[3,5,7]+p[1,7,8]*p[2,3,8]*p[4,5,6]-p[1,6,8]*p[2,3,8]*p[4,5,7]},
{{0,-1,-1,0,-1,1,1,0,1,-1},s[1,5,6]+s[1,5,7]+s[1,5,8]+2*s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,5,6]+s[2,5,7]+s[2,5,8]+2*s[2,6,7]+s[2,6,8]+s[2,7,8]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+2*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+2*s[3,6,7]+s[3,6,8]+s[3,7,8]+2*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+2*s[4,6,7]+s[4,6,8]+s[4,7,8]+3*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+3*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+2*s[7,8,9],p[2,4,8]*p[3,5,7]*p[6,8,9]-p[2,3,8]*p[4,5,7]*p[6,8,9]-p[2,4,8]*p[3,5,6]*p[7,8,9]+p[2,3,8]*p[4,5,6]*p[7,8,9]},
{{0,-1,-1,0,-1,2,0,0,1,0},s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,5,9]+2*s[1,6,7]+2*s[1,6,8]+s[1,6,9]+2*s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+2*s[2,5,6]+2*s[2,5,7]+2*s[2,5,8]+s[2,5,9]+2*s[2,6,7]+2*s[2,6,8]+s[2,6,9]+2*s[2,7,8]+s[2,7,9]+s[2,8,9]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+2*s[3,4,8]+s[3,4,9]+3*s[3,5,6]+2*s[3,5,7]+2*s[3,5,8]+s[3,5,9]+2*s[3,6,7]+2*s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+3*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+3*s[5,6,7]+3*s[5,6,8]+2*s[5,6,9]+3*s[5,7,8]+2*s[5,7,9]+2*s[5,8,9]+4*s[6,7,8]+3*s[6,7,9]+3*s[6,8,9]+3*s[7,8,9],p[1,5,8]*p[2,4,9]*p[3,5,6]-p[1,5,8]*p[2,3,9]*p[4,5,6]-p[1,2,4]*p[3,5,6]*p[5,8,9]+p[1,2,3]*p[4,5,6]*p[5,8,9]},
{{0,-1,-1,0,-1,2,1,0,0,-1},s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,5,9]+2*s[1,6,7]+s[1,6,8]+s[1,6,9]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+2*s[2,5,6]+2*s[2,5,7]+s[2,5,8]+s[2,5,9]+2*s[2,6,7]+s[2,6,8]+s[2,6,9]+s[2,7,8]+s[2,7,9]+s[2,8,9]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+s[3,4,8]+s[3,4,9]+3*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+s[3,5,9]+2*s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+3*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+s[4,5,9]+2*s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+3*s[5,6,7]+2*s[5,6,8]+2*s[5,6,9]+2*s[5,7,8]+2*s[5,7,9]+2*s[5,8,9]+3*s[6,7,8]+3*s[6,7,9]+3*s[6,8,9]+3*s[7,8,9],p[1,5,7]*p[2,4,9]*p[3,5,6]*p[6,8,9]-p[1,5,7]*p[2,3,9]*p[4,5,6]*p[6,8,9]-p[1,2,4]*p[3,5,6]*p[5,7,9]*p[6,8,9]+p[1,2,3]*p[4,5,6]*p[5,7,9]*p[6,8,9]-p[1,5,6]*p[2,4,9]*p[3,5,6]*p[7,8,9]+p[1,5,6]*p[2,3,9]*p[4,5,6]*p[7,8,9]+p[1,2,4]*p[3,5,6]*p[5,6,9]*p[7,8,9]-p[1,2,3]*p[4,5,6]*p[5,6,9]*p[7,8,9]},
{{0,-1,-1,0,-1,2,1,0,0,0},s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,5,9]+2*s[1,6,7]+s[1,6,8]+s[1,6,9]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+2*s[2,5,6]+2*s[2,5,7]+s[2,5,8]+s[2,5,9]+2*s[2,6,7]+s[2,6,8]+s[2,6,9]+s[2,7,8]+s[2,7,9]+s[2,8,9]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+s[3,4,8]+s[3,4,9]+3*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+s[3,5,9]+2*s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+3*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+s[4,5,9]+2*s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+3*s[5,6,7]+2*s[5,6,8]+2*s[5,6,9]+2*s[5,7,8]+2*s[5,7,9]+2*s[5,8,9]+3*s[6,7,8]+3*s[6,7,9]+2*s[6,8,9]+2*s[7,8,9],p[1,5,7]*p[2,4,9]*p[3,5,6]-p[1,5,7]*p[2,3,9]*p[4,5,6]-p[1,2,4]*p[3,5,6]*p[5,7,9]+p[1,2,3]*p[4,5,6]*p[5,7,9]},
{{0,-1,-1,0,-1,2,1,0,1,-1},s[1,5,6]+s[1,5,7]+s[1,5,8]+2*s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+2*s[2,5,6]+2*s[2,5,7]+s[2,5,8]+2*s[2,6,7]+s[2,6,8]+s[2,7,8]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+s[3,4,8]+3*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+2*s[3,6,7]+s[3,6,8]+s[3,7,8]+3*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+2*s[4,6,7]+s[4,6,8]+s[4,7,8]+3*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+3*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+2*s[7,8,9],p[1,5,7]*p[2,4,8]*p[3,5,6]*p[6,8,9]-p[1,5,7]*p[2,3,8]*p[4,5,6]*p[6,8,9]-p[1,2,4]*p[3,5,6]*p[5,7,8]*p[6,8,9]+p[1,2,3]*p[4,5,6]*p[5,7,8]*p[6,8,9]-p[1,5,6]*p[2,4,8]*p[3,5,6]*p[7,8,9]+p[1,5,6]*p[2,3,8]*p[4,5,6]*p[7,8,9]+p[1,2,4]*p[3,5,6]*p[5,6,8]*p[7,8,9]-p[1,2,3]*p[4,5,6]*p[5,6,8]*p[7,8,9]},
{{0,-1,-1,0,-1,2,1,0,1,0},s[1,5,6]+s[1,5,7]+s[1,5,8]+2*s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+2*s[2,5,6]+2*s[2,5,7]+s[2,5,8]+2*s[2,6,7]+s[2,6,8]+s[2,7,8]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+s[3,4,8]+3*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+2*s[3,6,7]+s[3,6,8]+s[3,7,8]+3*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+2*s[4,6,7]+s[4,6,8]+s[4,7,8]+3*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+3*s[6,7,8]+2*s[6,7,9]+s[6,8,9]+s[7,8,9],p[1,5,7]*p[2,4,8]*p[3,5,6]-p[1,5,7]*p[2,3,8]*p[4,5,6]-p[1,2,4]*p[3,5,6]*p[5,7,8]+p[1,2,3]*p[4,5,6]*p[5,7,8]},
{{0,-1,-1,0,0,0,-1,1,0,1},s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,5,9]+s[1,6,7]+s[1,6,8]+s[1,6,9]+2*s[1,7,8]+2*s[1,7,9]+2*s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+2*s[2,5,6]+2*s[2,5,7]+2*s[2,5,8]+2*s[2,5,9]+2*s[2,6,7]+2*s[2,6,8]+2*s[2,6,9]+3*s[2,7,8]+2*s[2,7,9]+2*s[2,8,9]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+2*s[3,4,8]+2*s[3,4,9]+3*s[3,5,6]+3*s[3,5,7]+3*s[3,5,8]+2*s[3,5,9]+3*s[3,6,7]+3*s[3,6,8]+2*s[3,6,9]+3*s[3,7,8]+2*s[3,7,9]+2*s[3,8,9]+3*s[4,5,6]+3*s[4,5,7]+3*s[4,5,8]+2*s[4,5,9]+3*s[4,6,7]+3*s[4,6,8]+2*s[4,6,9]+3*s[4,7,8]+2*s[4,7,9]+2*s[4,8,9]+4*s[5,6,7]+4*s[5,6,8]+3*s[5,6,9]+4*s[5,7,8]+3*s[5,7,9]+3*s[5,8,9]+4*s[6,7,8]+3*s[6,7,9]+3*s[6,8,9]+4*s[7,8,9],-(p[1,8,9]*p[2,4,9]*p[3,6,7])+p[1,7,9]*p[2,4,9]*p[3,6,8]+p[1,8,9]*p[2,3,9]*p[4,6,7]-p[1,7,9]*p[2,3,9]*p[4,6,8]},
{{0,-1,-1,0,0,0,-1,2,1,0},s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,5,9]+s[1,6,7]+s[1,6,8]+s[1,6,9]+2*s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+2*s[2,5,6]+2*s[2,5,7]+2*s[2,5,8]+s[2,5,9]+2*s[2,6,7]+2*s[2,6,8]+s[2,6,9]+2*s[2,7,8]+s[2,7,9]+s[2,8,9]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+2*s[3,4,8]+s[3,4,9]+3*s[3,5,6]+3*s[3,5,7]+2*s[3,5,8]+s[3,5,9]+3*s[3,6,7]+2*s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+3*s[4,5,6]+3*s[4,5,7]+2*s[4,5,8]+s[4,5,9]+3*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+4*s[5,6,7]+3*s[5,6,8]+2*s[5,6,9]+3*s[5,7,8]+2*s[5,7,9]+2*s[5,8,9]+3*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+3*s[7,8,9],p[1,6,8]*p[2,4,9]*p[3,6,7]-p[1,6,8]*p[2,3,9]*p[4,6,7]-p[1,2,4]*p[3,6,7]*p[6,8,9]+p[1,2,3]*p[4,6,7]*p[6,8,9]},
{{0,-1,-1,0,0,1,1,-1,0,0},s[1,5,6]+s[1,5,7]+s[1,6,7]+s[2,5,6]+s[2,5,7]+s[2,6,7]+s[3,4,5]+s[3,4,6]+s[3,4,7]+2*s[3,5,6]+s[3,5,7]+s[3,6,7]+2*s[4,5,6]+s[4,5,7]+s[4,6,7]+2*s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+2*s[6,7,9]+s[6,8,9]+s[7,8,9],-(p[2,4,9]*p[3,5,6]*p[5,7,8])+p[2,3,9]*p[4,5,6]*p[5,7,8]+p[2,4,8]*p[3,5,6]*p[5,7,9]-p[2,3,8]*p[4,5,6]*p[5,7,9]},
{{0,-1,-1,1,-1,1,1,0,1,-1},s[1,5,6]+s[1,5,7]+s[1,5,8]+2*s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+2*s[2,5,6]+2*s[2,5,7]+s[2,5,8]+2*s[2,6,7]+s[2,6,8]+s[2,7,8]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+s[3,4,8]+2*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+2*s[3,6,7]+s[3,6,8]+s[3,7,8]+2*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+2*s[4,6,7]+s[4,6,8]+s[4,7,8]+3*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+3*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+2*s[7,8,9],p[1,4,8]*p[2,5,7]*p[6,8,9]-p[1,2,8]*p[4,5,7]*p[6,8,9]-p[1,4,8]*p[2,5,6]*p[7,8,9]+p[1,2,8]*p[4,5,6]*p[7,8,9]},
{{0,-1,-1,1,0,1,1,-1,0,0},s[1,5,6]+s[1,5,7]+s[1,6,7]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,4,5]+s[2,4,6]+s[2,4,7]+2*s[2,5,6]+s[2,5,7]+s[2,6,7]+2*s[3,4,5]+2*s[3,4,6]+s[3,4,7]+2*s[3,5,6]+s[3,5,7]+s[3,6,7]+2*s[4,5,6]+s[4,5,7]+s[4,6,7]+2*s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+2*s[6,7,9]+s[6,8,9]+s[7,8,9],-(p[1,4,9]*p[2,5,6]*p[5,7,8])+p[1,2,9]*p[4,5,6]*p[5,7,8]+p[1,4,8]*p[2,5,6]*p[5,7,9]-p[1,2,8]*p[4,5,6]*p[5,7,9]},
{{0,-1,0,-1,-1,0,-1,1,0,1},s[1,6,7]+s[1,6,8]+s[1,6,9]+2*s[1,7,8]+2*s[1,7,9]+2*s[1,8,9]+s[2,6,7]+s[2,6,8]+s[2,6,9]+2*s[2,7,8]+2*s[2,7,9]+2*s[2,8,9]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+2*s[3,6,7]+2*s[3,6,8]+2*s[3,6,9]+3*s[3,7,8]+2*s[3,7,9]+2*s[3,8,9]+2*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+2*s[4,5,9]+3*s[4,6,7]+3*s[4,6,8]+2*s[4,6,9]+3*s[4,7,8]+2*s[4,7,9]+2*s[4,8,9]+3*s[5,6,7]+3*s[5,6,8]+2*s[5,6,9]+3*s[5,7,8]+2*s[5,7,9]+2*s[5,8,9]+4*s[6,7,8]+3*s[6,7,9]+3*s[6,8,9]+4*s[7,8,9],-(p[2,8,9]*p[3,5,9]*p[4,6,7])+p[2,7,9]*p[3,5,9]*p[4,6,8]+p[2,8,9]*p[3,4,9]*p[5,6,7]-p[2,7,9]*p[3,4,9]*p[5,6,8]},
{{0,-1,0,-1,-1,0,-1,2,0,1},s[1,6,7]+s[1,6,8]+s[1,6,9]+2*s[1,7,8]+2*s[1,7,9]+2*s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,5,9]+2*s[2,6,7]+2*s[2,6,8]+2*s[2,6,9]+3*s[2,7,8]+2*s[2,7,9]+2*s[2,8,9]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+2*s[3,4,8]+2*s[3,4,9]+2*s[3,5,6]+2*s[3,5,7]+2*s[3,5,8]+2*s[3,5,9]+3*s[3,6,7]+3*s[3,6,8]+2*s[3,6,9]+3*s[3,7,8]+2*s[3,7,9]+2*s[3,8,9]+3*s[4,5,6]+3*s[4,5,7]+3*s[4,5,8]+2*s[4,5,9]+4*s[4,6,7]+3*s[4,6,8]+2*s[4,6,9]+3*s[4,7,8]+2*s[4,7,9]+2*s[4,8,9]+4*s[5,6,7]+3*s[5,6,8]+2*s[5,6,9]+3*s[5,7,8]+2*s[5,7,9]+2*s[5,8,9]+4*s[6,7,8]+3*s[6,7,9]+3*s[6,8,9]+4*s[7,8,9],-(p[1,8,9]*p[2,6,7]*p[3,5,9]*p[4,6,7])+p[1,7,9]*p[2,6,8]*p[3,5,9]*p[4,6,7]+p[1,8,9]*p[2,6,7]*p[3,4,9]*p[5,6,7]-p[1,7,9]*p[2,6,8]*p[3,4,9]*p[5,6,7]+p[1,8,9]*p[2,3,5]*p[4,6,7]*p[6,7,9]-p[1,8,9]*p[2,3,4]*p[5,6,7]*p[6,7,9]-p[1,7,9]*p[2,3,5]*p[4,6,7]*p[6,8,9]+p[1,7,9]*p[2,3,4]*p[5,6,7]*p[6,8,9]},
{{0,-1,0,-1,-1,0,-1,2,1,0},s[1,6,7]+s[1,6,8]+s[1,6,9]+2*s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,6,7]+s[2,6,8]+s[2,6,9]+2*s[2,7,8]+s[2,7,9]+s[2,8,9]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+2*s[3,6,7]+2*s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+s[4,5,9]+3*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+3*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+3*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+3*s[7,8,9],p[2,6,8]*p[3,5,9]*p[4,6,7]-p[2,6,8]*p[3,4,9]*p[5,6,7]-p[2,3,5]*p[4,6,7]*p[6,8,9]+p[2,3,4]*p[5,6,7]*p[6,8,9]},
{{0,-1,0,-1,-1,1,-1,1,0,1},s[1,6,7]+s[1,6,8]+s[1,6,9]+2*s[1,7,8]+2*s[1,7,9]+2*s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,5,9]+2*s[2,6,7]+2*s[2,6,8]+2*s[2,6,9]+3*s[2,7,8]+2*s[2,7,9]+2*s[2,8,9]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+2*s[3,4,8]+2*s[3,4,9]+2*s[3,5,6]+2*s[3,5,7]+2*s[3,5,8]+2*s[3,5,9]+3*s[3,6,7]+3*s[3,6,8]+2*s[3,6,9]+3*s[3,7,8]+2*s[3,7,9]+2*s[3,8,9]+3*s[4,5,6]+3*s[4,5,7]+3*s[4,5,8]+2*s[4,5,9]+3*s[4,6,7]+3*s[4,6,8]+2*s[4,6,9]+3*s[4,7,8]+2*s[4,7,9]+2*s[4,8,9]+3*s[5,6,7]+3*s[5,6,8]+2*s[5,6,9]+3*s[5,7,8]+2*s[5,7,9]+2*s[5,8,9]+4*s[6,7,8]+3*s[6,7,9]+3*s[6,8,9]+4*s[7,8,9],-(p[1,8,9]*p[2,5,9]*p[3,6,7])+p[1,7,9]*p[2,5,9]*p[3,6,8]+p[1,8,9]*p[2,3,9]*p[5,6,7]-p[1,7,9]*p[2,3,9]*p[5,6,8]},
{{0,-1,0,-1,-1,1,-1,2,1,0},s[1,6,7]+s[1,6,8]+s[1,6,9]+2*s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,5,9]+2*s[2,6,7]+2*s[2,6,8]+s[2,6,9]+2*s[2,7,8]+s[2,7,9]+s[2,8,9]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+2*s[3,4,8]+s[3,4,9]+2*s[3,5,6]+2*s[3,5,7]+2*s[3,5,8]+s[3,5,9]+3*s[3,6,7]+2*s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+3*s[4,5,6]+3*s[4,5,7]+2*s[4,5,8]+s[4,5,9]+3*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+3*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+3*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+3*s[7,8,9],p[1,6,8]*p[2,5,9]*p[3,6,7]-p[1,6,8]*p[2,3,9]*p[5,6,7]-p[1,2,5]*p[3,6,7]*p[6,8,9]+p[1,2,3]*p[5,6,7]*p[6,8,9]},
{{0,-1,0,0,-1,0,-1,1,0,1},s[1,6,7]+s[1,6,8]+s[1,6,9]+2*s[1,7,8]+2*s[1,7,9]+2*s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,5,9]+2*s[2,6,7]+2*s[2,6,8]+2*s[2,6,9]+3*s[2,7,8]+2*s[2,7,9]+2*s[2,8,9]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+2*s[3,4,8]+2*s[3,4,9]+2*s[3,5,6]+2*s[3,5,7]+2*s[3,5,8]+2*s[3,5,9]+3*s[3,6,7]+3*s[3,6,8]+2*s[3,6,9]+3*s[3,7,8]+2*s[3,7,9]+2*s[3,8,9]+2*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+2*s[4,5,9]+3*s[4,6,7]+3*s[4,6,8]+2*s[4,6,9]+3*s[4,7,8]+2*s[4,7,9]+2*s[4,8,9]+3*s[5,6,7]+3*s[5,6,8]+2*s[5,6,9]+3*s[5,7,8]+2*s[5,7,9]+2*s[5,8,9]+4*s[6,7,8]+3*s[6,7,9]+3*s[6,8,9]+4*s[7,8,9],-(p[1,8,9]*p[2,5,9]*p[4,6,7])+p[1,7,9]*p[2,5,9]*p[4,6,8]+p[1,8,9]*p[2,4,9]*p[5,6,7]-p[1,7,9]*p[2,4,9]*p[5,6,8]},
{{0,-1,0,0,-1,0,-1,2,1,0},s[1,6,7]+s[1,6,8]+s[1,6,9]+2*s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,5,9]+2*s[2,6,7]+2*s[2,6,8]+s[2,6,9]+2*s[2,7,8]+s[2,7,9]+s[2,8,9]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+2*s[3,4,8]+s[3,4,9]+2*s[3,5,6]+2*s[3,5,7]+2*s[3,5,8]+s[3,5,9]+3*s[3,6,7]+2*s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+s[4,5,9]+3*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+3*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+3*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+3*s[7,8,9],p[1,6,8]*p[2,5,9]*p[4,6,7]-p[1,6,8]*p[2,4,9]*p[5,6,7]-p[1,2,5]*p[4,6,7]*p[6,8,9]+p[1,2,4]*p[5,6,7]*p[6,8,9]},
{{0,0,-1,-1,-1,1,0,1,1,0},s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,5,9]+2*s[1,6,7]+2*s[1,6,8]+s[1,6,9]+2*s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+2*s[2,5,6]+2*s[2,5,7]+2*s[2,5,8]+s[2,5,9]+3*s[2,6,7]+2*s[2,6,8]+s[2,6,9]+2*s[2,7,8]+s[2,7,9]+s[2,8,9]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+2*s[3,5,6]+2*s[3,5,7]+2*s[3,5,8]+s[3,5,9]+3*s[3,6,7]+2*s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+3*s[4,5,6]+3*s[4,5,7]+2*s[4,5,8]+s[4,5,9]+3*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+4*s[5,6,7]+3*s[5,6,8]+2*s[5,6,9]+3*s[5,7,8]+2*s[5,7,9]+2*s[5,8,9]+4*s[6,7,8]+3*s[6,7,9]+3*s[6,8,9]+3*s[7,8,9],-(p[1,7,8]*p[3,4,9]*p[3,5,6])+p[1,6,8]*p[3,4,9]*p[3,5,7]-p[1,3,4]*p[3,5,7]*p[6,8,9]+p[1,3,4]*p[3,5,6]*p[7,8,9]},
{{0,0,-1,0,-1,1,1,0,1,-1},s[1,5,6]+s[1,5,7]+s[1,5,8]+2*s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+2*s[2,5,6]+2*s[2,5,7]+s[2,5,8]+2*s[2,6,7]+s[2,6,8]+s[2,7,8]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+2*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+2*s[3,6,7]+s[3,6,8]+s[3,7,8]+2*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+2*s[4,6,7]+s[4,6,8]+s[4,7,8]+3*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+3*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+2*s[7,8,9],p[1,4,8]*p[3,5,7]*p[6,8,9]-p[1,3,8]*p[4,5,7]*p[6,8,9]-p[1,4,8]*p[3,5,6]*p[7,8,9]+p[1,3,8]*p[4,5,6]*p[7,8,9]},
{{0,0,-1,0,0,1,1,-1,0,0},s[1,5,6]+s[1,5,7]+s[1,6,7]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,4,5]+s[2,4,6]+s[2,4,7]+2*s[2,5,6]+s[2,5,7]+s[2,6,7]+s[3,4,5]+s[3,4,6]+s[3,4,7]+2*s[3,5,6]+s[3,5,7]+s[3,6,7]+2*s[4,5,6]+s[4,5,7]+s[4,6,7]+2*s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+2*s[6,7,9]+s[6,8,9]+s[7,8,9],-(p[1,4,9]*p[3,5,6]*p[5,7,8])+p[1,3,9]*p[4,5,6]*p[5,7,8]+p[1,4,8]*p[3,5,6]*p[5,7,9]-p[1,3,8]*p[4,5,6]*p[5,7,9]},
{{0,0,-1,1,1,0,1,-1,0,0},s[1,3,4]+s[1,3,5]+s[1,3,6]+s[1,3,7]+s[1,4,5]+s[1,4,6]+s[1,4,7]+2*s[1,5,6]+s[1,5,7]+s[1,6,7]+2*s[2,3,4]+2*s[2,3,5]+2*s[2,3,6]+s[2,3,7]+2*s[2,4,5]+2*s[2,4,6]+s[2,4,7]+2*s[2,5,6]+s[2,5,7]+s[2,6,7]+3*s[3,4,5]+3*s[3,4,6]+2*s[3,4,7]+s[3,4,8]+s[3,4,9]+3*s[3,5,6]+2*s[3,5,7]+s[3,5,8]+s[3,5,9]+2*s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+3*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+s[4,5,9]+2*s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+3*s[5,6,7]+2*s[5,6,8]+2*s[5,6,9]+2*s[5,7,8]+2*s[5,7,9]+s[5,8,9]+2*s[6,7,8]+2*s[6,7,9]+s[6,8,9]+s[7,8,9],-(p[1,2,9]*p[1,4,6]*p[5,7,8])+p[1,2,8]*p[1,4,6]*p[5,7,9]+p[1,2,9]*p[1,4,5]*p[6,7,8]-p[1,2,8]*p[1,4,5]*p[6,7,9]},
{{0,0,0,-1,-1,0,-1,1,0,1},s[1,6,7]+s[1,6,8]+s[1,6,9]+2*s[1,7,8]+2*s[1,7,9]+2*s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,5,9]+2*s[2,6,7]+2*s[2,6,8]+2*s[2,6,9]+3*s[2,7,8]+2*s[2,7,9]+2*s[2,8,9]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+2*s[3,6,7]+2*s[3,6,8]+2*s[3,6,9]+3*s[3,7,8]+2*s[3,7,9]+2*s[3,8,9]+2*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+2*s[4,5,9]+3*s[4,6,7]+3*s[4,6,8]+2*s[4,6,9]+3*s[4,7,8]+2*s[4,7,9]+2*s[4,8,9]+3*s[5,6,7]+3*s[5,6,8]+2*s[5,6,9]+3*s[5,7,8]+2*s[5,7,9]+2*s[5,8,9]+4*s[6,7,8]+3*s[6,7,9]+3*s[6,8,9]+4*s[7,8,9],-(p[1,8,9]*p[3,5,9]*p[4,6,7])+p[1,7,9]*p[3,5,9]*p[4,6,8]+p[1,8,9]*p[3,4,9]*p[5,6,7]-p[1,7,9]*p[3,4,9]*p[5,6,8]},
{{0,0,0,-1,-1,0,-1,2,1,0},s[1,6,7]+s[1,6,8]+s[1,6,9]+2*s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,5,9]+2*s[2,6,7]+2*s[2,6,8]+s[2,6,9]+2*s[2,7,8]+s[2,7,9]+s[2,8,9]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+2*s[3,6,7]+2*s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+s[4,5,9]+3*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+3*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+3*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+3*s[7,8,9],p[1,6,8]*p[3,5,9]*p[4,6,7]-p[1,6,8]*p[3,4,9]*p[5,6,7]-p[1,3,5]*p[4,6,7]*p[6,8,9]+p[1,3,4]*p[5,6,7]*p[6,8,9]},
{{0,0,0,-1,1,-1,0,0,-1,2},s[1,3,4]+s[1,3,5]+s[1,3,6]+s[1,4,5]+s[1,4,6]+s[1,5,6]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,4,5]+s[2,4,6]+s[2,5,6]+s[2,8,9]+2*s[3,4,5]+2*s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+2*s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+3*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+2*s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+2*s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+3*s[5,6,7]+3*s[5,6,8]+2*s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],-(p[1,7,9]*p[2,3,6]*p[4,7,8])+p[1,3,6]*p[2,7,9]*p[4,7,8]+p[1,7,9]*p[2,3,4]*p[6,7,8]-p[1,3,4]*p[2,7,9]*p[6,7,8]},
{{0,0,0,-1,1,0,0,-1,-1,2},s[1,3,4]+s[1,3,5]+s[1,3,6]+s[1,4,5]+s[1,4,6]+s[1,5,6]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,4,5]+s[2,4,6]+s[2,5,6]+s[2,8,9]+2*s[3,4,5]+2*s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+2*s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+3*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+2*s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+2*s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+2*s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],-(p[1,7,9]*p[2,3,6]*p[5,7,8])+p[1,3,6]*p[2,7,9]*p[5,7,8]+p[1,7,9]*p[2,3,5]*p[6,7,8]-p[1,3,5]*p[2,7,9]*p[6,7,8]},
{{0,0,0,0,1,-1,0,-1,-1,2},s[1,3,4]+s[1,3,5]+s[1,3,6]+s[1,4,5]+s[1,4,6]+s[1,5,6]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,4,5]+s[2,4,6]+s[2,5,6]+s[2,8,9]+2*s[3,4,5]+2*s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+2*s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+2*s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],-(p[1,7,9]*p[2,4,6]*p[5,7,8])+p[1,4,6]*p[2,7,9]*p[5,7,8]+p[1,7,9]*p[2,4,5]*p[6,7,8]-p[1,4,5]*p[2,7,9]*p[6,7,8]},
{{0,0,1,-2,0,-1,-1,2,0,1},s[1,3,4]+s[1,3,5]+s[1,4,5]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,4,5]+s[2,7,8]+s[2,7,9]+s[2,8,9]+2*s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+3*s[4,5,6]+3*s[4,5,7]+3*s[4,5,8]+2*s[4,5,9]+3*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+3*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+2*s[7,8,9],p[1,8,9]*p[2,3,5]*p[3,6,7]*p[4,6,7]-p[1,3,5]*p[2,8,9]*p[3,6,7]*p[4,6,7]-p[1,7,9]*p[2,3,5]*p[3,6,8]*p[4,6,7]+p[1,3,5]*p[2,7,9]*p[3,6,8]*p[4,6,7]-p[1,8,9]*p[2,3,4]*p[3,6,7]*p[5,6,7]+p[1,3,4]*p[2,8,9]*p[3,6,7]*p[5,6,7]+p[1,7,9]*p[2,3,4]*p[3,6,8]*p[5,6,7]-p[1,3,4]*p[2,7,9]*p[3,6,8]*p[5,6,7]},
{{0,0,1,-2,0,0,-1,1,0,1},s[1,3,4]+s[1,3,5]+s[1,4,5]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,4,5]+s[2,7,8]+s[2,7,9]+s[2,8,9]+2*s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+3*s[4,5,6]+3*s[4,5,7]+3*s[4,5,8]+2*s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+2*s[7,8,9],p[1,8,9]*p[2,3,5]*p[3,6,7]-p[1,3,5]*p[2,8,9]*p[3,6,7]-p[1,7,9]*p[2,3,5]*p[3,6,8]+p[1,3,5]*p[2,7,9]*p[3,6,8]},
{{0,0,1,-1,0,-2,-1,1,0,2},s[1,3,4]+s[1,3,5]+s[1,4,5]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,4,5]+s[2,7,8]+s[2,7,9]+s[2,8,9]+2*s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+2*s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+3*s[4,7,8]+s[4,7,9]+s[4,8,9]+3*s[5,6,7]+3*s[5,6,8]+s[5,6,9]+3*s[5,7,8]+s[5,7,9]+s[5,8,9]+3*s[6,7,8]+s[6,7,9]+s[6,8,9]+2*s[7,8,9],p[1,8,9]*p[2,3,5]*p[4,6,7]*p[4,7,8]-p[1,3,5]*p[2,8,9]*p[4,6,7]*p[4,7,8]-p[1,7,9]*p[2,3,5]*p[4,6,8]*p[4,7,8]+p[1,3,5]*p[2,7,9]*p[4,6,8]*p[4,7,8]-p[1,8,9]*p[2,3,4]*p[4,6,7]*p[5,7,8]+p[1,3,4]*p[2,8,9]*p[4,6,7]*p[5,7,8]+p[1,7,9]*p[2,3,4]*p[4,6,8]*p[5,7,8]-p[1,3,4]*p[2,7,9]*p[4,6,8]*p[5,7,8]},
{{0,0,1,-1,0,-1,-2,2,0,1},s[1,3,4]+s[1,3,5]+s[1,4,5]+2*s[1,7,8]+2*s[1,7,9]+2*s[1,8,9]+2*s[2,3,4]+2*s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+2*s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,5,9]+s[2,6,7]+s[2,6,8]+s[2,6,9]+3*s[2,7,8]+2*s[2,7,9]+2*s[2,8,9]+3*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+2*s[3,4,8]+2*s[3,4,9]+2*s[3,5,6]+2*s[3,5,7]+2*s[3,5,8]+2*s[3,5,9]+2*s[3,6,7]+2*s[3,6,8]+2*s[3,6,9]+3*s[3,7,8]+2*s[3,7,9]+2*s[3,8,9]+3*s[4,5,6]+3*s[4,5,7]+3*s[4,5,8]+3*s[4,5,9]+3*s[4,6,7]+3*s[4,6,8]+2*s[4,6,9]+3*s[4,7,8]+2*s[4,7,9]+2*s[4,8,9]+3*s[5,6,7]+3*s[5,6,8]+2*s[5,6,9]+3*s[5,7,8]+2*s[5,7,9]+2*s[5,8,9]+3*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+4*s[7,8,9],p[1,6,9]*p[1,8,9]*p[2,3,5]*p[4,6,7]-p[1,3,5]*p[1,8,9]*p[2,6,9]*p[4,6,7]-p[1,6,9]*p[1,7,9]*p[2,3,5]*p[4,6,8]+p[1,3,5]*p[1,7,9]*p[2,6,9]*p[4,6,8]-p[1,6,9]*p[1,8,9]*p[2,3,4]*p[5,6,7]+p[1,3,4]*p[1,8,9]*p[2,6,9]*p[5,6,7]+p[1,6,9]*p[1,7,9]*p[2,3,4]*p[5,6,8]-p[1,3,4]*p[1,7,9]*p[2,6,9]*p[5,6,8]},
{{0,0,1,-1,0,-1,-2,2,1,0},s[1,3,4]+s[1,3,5]+s[1,4,5]+2*s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,4,5]+2*s[2,7,8]+s[2,7,9]+s[2,8,9]+2*s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+2*s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+3*s[7,8,9],-(p[1,6,9]*p[2,3,5]*p[4,6,8])+p[1,3,5]*p[2,6,9]*p[4,6,8]+p[1,6,9]*p[2,3,4]*p[5,6,8]-p[1,3,4]*p[2,6,9]*p[5,6,8]},
{{0,0,1,-1,0,-1,-1,0,0,2},s[1,3,4]+s[1,3,5]+s[1,4,5]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,4,5]+s[2,7,8]+s[2,7,9]+s[2,8,9]+2*s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+2*s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+3*s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+3*s[5,7,8]+s[5,7,9]+s[5,8,9]+3*s[6,7,8]+s[6,7,9]+s[6,8,9]+2*s[7,8,9],p[1,8,9]*p[2,3,5]*p[4,7,8]*p[5,6,7]-p[1,3,5]*p[2,8,9]*p[4,7,8]*p[5,6,7]-p[1,7,9]*p[2,3,5]*p[4,7,8]*p[5,6,8]+p[1,3,5]*p[2,7,9]*p[4,7,8]*p[5,6,8]-p[1,8,9]*p[2,3,4]*p[5,6,7]*p[5,7,8]+p[1,3,4]*p[2,8,9]*p[5,6,7]*p[5,7,8]+p[1,7,9]*p[2,3,4]*p[5,6,8]*p[5,7,8]-p[1,3,4]*p[2,7,9]*p[5,6,8]*p[5,7,8]},
{{0,0,1,-1,0,-1,-1,2,0,0},s[1,3,4]+s[1,3,5]+s[1,4,5]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,4,5]+s[2,7,8]+s[2,7,9]+s[2,8,9]+2*s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+2*s[4,5,9]+2*s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+s[6,7,8]+s[6,7,9]+s[6,8,9]+2*s[7,8,9],-(p[1,6,9]*p[2,3,5]*p[4,6,7])+p[1,3,5]*p[2,6,9]*p[4,6,7]+p[1,6,9]*p[2,3,4]*p[5,6,7]-p[1,3,4]*p[2,6,9]*p[5,6,7]},
{{0,0,1,-1,0,-1,-1,2,0,1},s[1,3,4]+s[1,3,5]+s[1,4,5]+s[1,7,8]+s[1,7,9]+s[1,8,9]+2*s[2,3,4]+2*s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+2*s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,5,9]+s[2,6,7]+s[2,6,8]+s[2,6,9]+2*s[2,7,8]+s[2,7,9]+s[2,8,9]+3*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+2*s[3,4,8]+2*s[3,4,9]+2*s[3,5,6]+2*s[3,5,7]+2*s[3,5,8]+2*s[3,5,9]+2*s[3,6,7]+2*s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+3*s[4,5,6]+3*s[4,5,7]+3*s[4,5,8]+2*s[4,5,9]+3*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+3*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+2*s[7,8,9],-(p[1,6,8]*p[1,7,9]*p[2,3,5]*p[4,6,7])+p[1,6,7]*p[1,8,9]*p[2,3,5]*p[4,6,7]-p[1,3,5]*p[1,8,9]*p[2,6,7]*p[4,6,7]+p[1,3,5]*p[1,7,9]*p[2,6,8]*p[4,6,7]+p[1,6,8]*p[1,7,9]*p[2,3,4]*p[5,6,7]-p[1,6,7]*p[1,8,9]*p[2,3,4]*p[5,6,7]+p[1,3,4]*p[1,8,9]*p[2,6,7]*p[5,6,7]-p[1,3,4]*p[1,7,9]*p[2,6,8]*p[5,6,7]},
{{0,0,1,-1,0,-1,-1,2,1,0},s[1,3,4]+s[1,3,5]+s[1,4,5]+s[1,7,8]+s[2,3,4]+s[2,3,5]+s[2,4,5]+s[2,7,8]+2*s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,7,8]+2*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+s[4,5,9]+2*s[4,6,7]+s[4,6,8]+s[4,7,8]+2*s[5,6,7]+s[5,6,8]+s[5,7,8]+s[6,7,8]+s[7,8,9],-(p[1,6,8]*p[2,3,5]*p[4,6,7])+p[1,3,5]*p[2,6,8]*p[4,6,7]+p[1,6,8]*p[2,3,4]*p[5,6,7]-p[1,3,4]*p[2,6,8]*p[5,6,7]},
{{0,0,1,-1,0,-1,0,0,-1,2},s[1,3,4]+s[1,3,5]+s[1,4,5]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,4,5]+s[2,8,9]+2*s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+2*s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],-(p[1,7,9]*p[2,3,5]*p[4,7,8])+p[1,3,5]*p[2,7,9]*p[4,7,8]+p[1,7,9]*p[2,3,4]*p[5,7,8]-p[1,3,4]*p[2,7,9]*p[5,7,8]},
{{0,0,1,-1,1,-1,0,0,-1,2},2*s[1,3,4]+2*s[1,3,5]+s[1,3,6]+2*s[1,4,5]+s[1,4,6]+s[1,5,6]+s[1,8,9]+2*s[2,3,4]+2*s[2,3,5]+s[2,3,6]+2*s[2,4,5]+s[2,4,6]+s[2,5,6]+s[2,8,9]+4*s[3,4,5]+3*s[3,4,6]+2*s[3,4,7]+2*s[3,4,8]+2*s[3,4,9]+3*s[3,5,6]+2*s[3,5,7]+2*s[3,5,8]+2*s[3,5,9]+2*s[3,6,7]+2*s[3,6,8]+2*s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+4*s[4,5,6]+3*s[4,5,7]+3*s[4,5,8]+3*s[4,5,9]+3*s[4,6,7]+3*s[4,6,8]+2*s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+3*s[5,6,7]+3*s[5,6,8]+2*s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],p[1,2,8]*p[1,7,9]*p[2,3,5]*p[4,6,7]-p[1,2,8]*p[1,3,5]*p[2,7,9]*p[4,6,7]-p[1,2,7]*p[1,7,9]*p[2,3,5]*p[4,6,8]+p[1,2,7]*p[1,3,5]*p[2,7,9]*p[4,6,8]-p[1,2,8]*p[1,7,9]*p[2,3,4]*p[5,6,7]+p[1,2,8]*p[1,3,4]*p[2,7,9]*p[5,6,7]+p[1,2,7]*p[1,7,9]*p[2,3,4]*p[5,6,8]-p[1,2,7]*p[1,3,4]*p[2,7,9]*p[5,6,8]},
{{0,0,1,-1,1,-1,0,0,0,1},2*s[1,3,4]+2*s[1,3,5]+s[1,3,6]+2*s[1,4,5]+s[1,4,6]+s[1,5,6]+2*s[2,3,4]+2*s[2,3,5]+s[2,3,6]+2*s[2,4,5]+s[2,4,6]+s[2,5,6]+4*s[3,4,5]+3*s[3,4,6]+2*s[3,4,7]+2*s[3,4,8]+2*s[3,4,9]+3*s[3,5,6]+2*s[3,5,7]+2*s[3,5,8]+2*s[3,5,9]+2*s[3,6,7]+2*s[3,6,8]+2*s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+4*s[4,5,6]+3*s[4,5,7]+3*s[4,5,8]+3*s[4,5,9]+3*s[4,6,7]+3*s[4,6,8]+2*s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+3*s[5,6,7]+3*s[5,6,8]+2*s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],p[1,2,8]*p[1,8,9]*p[2,3,5]*p[4,6,7]-p[1,2,8]*p[1,3,5]*p[2,8,9]*p[4,6,7]-p[1,2,7]*p[1,8,9]*p[2,3,5]*p[4,6,8]+p[1,2,7]*p[1,3,5]*p[2,8,9]*p[4,6,8]-p[1,2,8]*p[1,8,9]*p[2,3,4]*p[5,6,7]+p[1,2,8]*p[1,3,4]*p[2,8,9]*p[5,6,7]+p[1,2,7]*p[1,8,9]*p[2,3,4]*p[5,6,8]-p[1,2,7]*p[1,3,4]*p[2,8,9]*p[5,6,8]},
{{0,0,1,0,0,-2,-1,1,0,1},s[1,3,4]+s[1,3,5]+s[1,4,5]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,4,5]+s[2,7,8]+s[2,7,9]+s[2,8,9]+2*s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+s[4,5,6]+s[4,5,7]+s[4,5,8]+s[4,5,9]+s[4,6,7]+s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+2*s[7,8,9],p[1,8,9]*p[2,4,5]*p[4,6,7]-p[1,4,5]*p[2,8,9]*p[4,6,7]-p[1,7,9]*p[2,4,5]*p[4,6,8]+p[1,4,5]*p[2,7,9]*p[4,6,8]},
{{1,0,-1,-1,-1,1,0,1,1,0},s[1,3,4]+s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,5,9]+2*s[1,6,7]+2*s[1,6,8]+s[1,6,9]+2*s[1,7,8]+s[1,7,9]+s[1,8,9]+2*s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+2*s[2,5,6]+2*s[2,5,7]+2*s[2,5,8]+s[2,5,9]+3*s[2,6,7]+2*s[2,6,8]+s[2,6,9]+2*s[2,7,8]+s[2,7,9]+s[2,8,9]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+2*s[3,4,8]+2*s[3,4,9]+3*s[3,5,6]+3*s[3,5,7]+2*s[3,5,8]+s[3,5,9]+3*s[3,6,7]+2*s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+3*s[4,5,6]+3*s[4,5,7]+2*s[4,5,8]+s[4,5,9]+3*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+4*s[5,6,7]+3*s[5,6,8]+2*s[5,6,9]+3*s[5,7,8]+2*s[5,7,9]+2*s[5,8,9]+4*s[6,7,8]+3*s[6,7,9]+3*s[6,8,9]+3*s[7,8,9],-(p[1,2,4]*p[1,7,8]*p[3,4,9]*p[3,5,6])+p[1,2,4]*p[1,6,8]*p[3,4,9]*p[3,5,7]+p[1,2,3]*p[1,7,8]*p[3,4,9]*p[4,5,6]-p[1,2,3]*p[1,6,8]*p[3,4,9]*p[4,5,7]-p[1,2,4]*p[1,3,4]*p[3,5,7]*p[6,8,9]+p[1,2,3]*p[1,3,4]*p[4,5,7]*p[6,8,9]+p[1,2,4]*p[1,3,4]*p[3,5,6]*p[7,8,9]-p[1,2,3]*p[1,3,4]*p[4,5,6]*p[7,8,9]},
{{1,0,0,-2,-1,0,-1,1,0,1},s[1,3,4]+s[1,6,7]+s[1,6,8]+s[1,6,9]+2*s[1,7,8]+2*s[1,7,9]+2*s[1,8,9]+s[2,3,4]+s[2,6,7]+s[2,6,8]+s[2,6,9]+2*s[2,7,8]+2*s[2,7,9]+2*s[2,8,9]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+2*s[3,6,7]+2*s[3,6,8]+2*s[3,6,9]+3*s[3,7,8]+2*s[3,7,9]+2*s[3,8,9]+2*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+2*s[4,5,9]+3*s[4,6,7]+3*s[4,6,8]+2*s[4,6,9]+3*s[4,7,8]+2*s[4,7,9]+2*s[4,8,9]+3*s[5,6,7]+3*s[5,6,8]+2*s[5,6,9]+3*s[5,7,8]+2*s[5,7,9]+2*s[5,8,9]+4*s[6,7,8]+3*s[6,7,9]+3*s[6,8,9]+4*s[7,8,9],p[1,8,9]*p[2,3,4]*p[3,5,9]*p[4,6,7]-p[1,3,4]*p[2,8,9]*p[3,5,9]*p[4,6,7]-p[1,7,9]*p[2,3,4]*p[3,5,9]*p[4,6,8]+p[1,3,4]*p[2,7,9]*p[3,5,9]*p[4,6,8]-p[1,8,9]*p[2,3,4]*p[3,4,9]*p[5,6,7]+p[1,3,4]*p[2,8,9]*p[3,4,9]*p[5,6,7]+p[1,7,9]*p[2,3,4]*p[3,4,9]*p[5,6,8]-p[1,3,4]*p[2,7,9]*p[3,4,9]*p[5,6,8]},
{{1,0,0,-2,-1,0,-1,2,0,1},s[1,3,4]+s[1,6,7]+s[1,6,8]+s[1,6,9]+2*s[1,7,8]+2*s[1,7,9]+2*s[1,8,9]+2*s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,5,9]+2*s[2,6,7]+2*s[2,6,8]+2*s[2,6,9]+3*s[2,7,8]+2*s[2,7,9]+2*s[2,8,9]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+2*s[3,4,8]+2*s[3,4,9]+2*s[3,5,6]+2*s[3,5,7]+2*s[3,5,8]+2*s[3,5,9]+3*s[3,6,7]+3*s[3,6,8]+2*s[3,6,9]+3*s[3,7,8]+2*s[3,7,9]+2*s[3,8,9]+3*s[4,5,6]+3*s[4,5,7]+3*s[4,5,8]+2*s[4,5,9]+4*s[4,6,7]+3*s[4,6,8]+2*s[4,6,9]+3*s[4,7,8]+2*s[4,7,9]+2*s[4,8,9]+4*s[5,6,7]+3*s[5,6,8]+2*s[5,6,9]+3*s[5,7,8]+2*s[5,7,9]+2*s[5,8,9]+4*s[6,7,8]+3*s[6,7,9]+3*s[6,8,9]+4*s[7,8,9],-(p[1,7,9]*p[1,8,9]*p[2,3,4]*p[3,6,7]*p[4,5,6])+p[1,3,4]*p[1,8,9]*p[2,7,9]*p[3,6,7]*p[4,5,6]+p[1,7,9]^2*p[2,3,4]*p[3,6,8]*p[4,5,6]-p[1,3,4]*p[1,7,9]*p[2,7,9]*p[3,6,8]*p[4,5,6]+p[1,6,9]*p[1,8,9]*p[2,3,4]*p[3,6,7]*p[4,5,7]-p[1,3,4]*p[1,8,9]*p[2,6,9]*p[3,6,7]*p[4,5,7]-p[1,6,9]*p[1,7,9]*p[2,3,4]*p[3,6,8]*p[4,5,7]+p[1,3,4]*p[1,7,9]*p[2,6,9]*p[3,6,8]*p[4,5,7]+p[1,3,9]*p[1,7,9]*p[2,3,4]*p[4,5,6]*p[6,7,8]-p[1,3,4]*p[1,7,9]*p[2,3,9]*p[4,5,6]*p[6,7,8]},
{{1,0,0,-2,-1,0,-1,2,1,0},s[1,3,4]+s[1,6,7]+s[1,6,8]+s[1,6,9]+2*s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,6,7]+s[2,6,8]+s[2,6,9]+2*s[2,7,8]+s[2,7,9]+s[2,8,9]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+2*s[3,6,7]+2*s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+s[4,5,9]+3*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+3*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+3*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+3*s[7,8,9],p[1,8,9]*p[2,3,4]*p[3,5,6]*p[4,6,7]-p[1,3,4]*p[2,8,9]*p[3,5,6]*p[4,6,7]-p[1,6,9]*p[2,3,4]*p[3,5,8]*p[4,6,7]+p[1,3,4]*p[2,6,9]*p[3,5,8]*p[4,6,7]-p[1,8,9]*p[2,3,4]*p[3,4,6]*p[5,6,7]+p[1,3,4]*p[2,8,9]*p[3,4,6]*p[5,6,7]+p[1,6,9]*p[2,3,4]*p[3,4,8]*p[5,6,7]-p[1,3,4]*p[2,6,9]*p[3,4,8]*p[5,6,7]},
{{1,0,0,-2,-1,0,0,1,0,1},s[1,3,4]+s[1,6,7]+s[1,6,8]+s[1,6,9]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,6,7]+s[2,6,8]+s[2,6,9]+s[2,7,8]+s[2,7,9]+s[2,8,9]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+2*s[3,6,7]+2*s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+s[4,5,9]+3*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+3*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+3*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+2*s[7,8,9],p[1,8,9]*p[2,3,4]*p[3,5,7]*p[4,6,7]-p[1,3,4]*p[2,8,9]*p[3,5,7]*p[4,6,7]-p[1,7,9]*p[2,3,4]*p[3,5,8]*p[4,6,7]+p[1,3,4]*p[2,7,9]*p[3,5,8]*p[4,6,7]-p[1,8,9]*p[2,3,4]*p[3,4,7]*p[5,6,7]+p[1,3,4]*p[2,8,9]*p[3,4,7]*p[5,6,7]+p[1,7,9]*p[2,3,4]*p[3,4,8]*p[5,6,7]-p[1,3,4]*p[2,7,9]*p[3,4,8]*p[5,6,7]},
{{1,0,0,-2,-1,1,-1,1,0,1},s[1,3,4]+s[1,6,7]+s[1,6,8]+s[1,6,9]+2*s[1,7,8]+2*s[1,7,9]+2*s[1,8,9]+2*s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,5,9]+2*s[2,6,7]+2*s[2,6,8]+2*s[2,6,9]+3*s[2,7,8]+2*s[2,7,9]+2*s[2,8,9]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+2*s[3,4,8]+2*s[3,4,9]+2*s[3,5,6]+2*s[3,5,7]+2*s[3,5,8]+2*s[3,5,9]+3*s[3,6,7]+3*s[3,6,8]+2*s[3,6,9]+3*s[3,7,8]+2*s[3,7,9]+2*s[3,8,9]+3*s[4,5,6]+3*s[4,5,7]+3*s[4,5,8]+2*s[4,5,9]+3*s[4,6,7]+3*s[4,6,8]+2*s[4,6,9]+3*s[4,7,8]+2*s[4,7,9]+2*s[4,8,9]+3*s[5,6,7]+3*s[5,6,8]+2*s[5,6,9]+3*s[5,7,8]+2*s[5,7,9]+2*s[5,8,9]+4*s[6,7,8]+3*s[6,7,9]+3*s[6,8,9]+4*s[7,8,9],p[1,5,9]*p[1,8,9]*p[2,3,4]*p[3,6,7]-p[1,3,4]*p[1,8,9]*p[2,5,9]*p[3,6,7]-p[1,5,9]*p[1,7,9]*p[2,3,4]*p[3,6,8]+p[1,3,4]*p[1,7,9]*p[2,5,9]*p[3,6,8]-p[1,3,9]*p[1,8,9]*p[2,3,4]*p[5,6,7]+p[1,3,4]*p[1,8,9]*p[2,3,9]*p[5,6,7]+p[1,3,9]*p[1,7,9]*p[2,3,4]*p[5,6,8]-p[1,3,4]*p[1,7,9]*p[2,3,9]*p[5,6,8]},
{{1,0,0,-2,-1,1,-1,1,1,0},s[1,3,4]+s[1,6,7]+s[1,6,8]+s[1,6,9]+2*s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,6,7]+s[2,6,8]+s[2,6,9]+2*s[2,7,8]+s[2,7,9]+s[2,8,9]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+2*s[3,6,7]+2*s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+3*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+3*s[7,8,9],p[1,8,9]*p[2,3,4]*p[3,5,6]-p[1,3,4]*p[2,8,9]*p[3,5,6]-p[1,6,9]*p[2,3,4]*p[3,5,8]+p[1,3,4]*p[2,6,9]*p[3,5,8]},
{{1,0,0,-2,-1,1,-1,2,1,0},s[1,3,4]+s[1,6,7]+s[1,6,8]+s[1,6,9]+2*s[1,7,8]+s[1,7,9]+s[1,8,9]+2*s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,5,9]+2*s[2,6,7]+2*s[2,6,8]+s[2,6,9]+2*s[2,7,8]+s[2,7,9]+s[2,8,9]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+2*s[3,4,8]+2*s[3,4,9]+2*s[3,5,6]+2*s[3,5,7]+2*s[3,5,8]+s[3,5,9]+3*s[3,6,7]+2*s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+3*s[4,5,6]+3*s[4,5,7]+2*s[4,5,8]+s[4,5,9]+3*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+3*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+3*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+3*s[7,8,9],p[1,6,8]*p[1,7,9]*p[2,3,4]*p[3,5,6]-p[1,3,4]*p[1,7,9]*p[2,6,8]*p[3,5,6]-p[1,6,8]*p[1,6,9]*p[2,3,4]*p[3,5,7]+p[1,3,4]*p[1,6,9]*p[2,6,8]*p[3,5,7]-p[1,2,9]*p[1,3,4]*p[3,5,6]*p[6,7,8]},
{{1,0,0,-2,-1,1,0,0,0,1},s[1,3,4]+s[1,6,7]+s[1,6,8]+s[1,6,9]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,6,7]+s[2,6,8]+s[2,6,9]+s[2,7,8]+s[2,7,9]+s[2,8,9]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+2*s[3,6,7]+2*s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+3*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+2*s[7,8,9],p[1,8,9]*p[2,3,4]*p[3,5,7]-p[1,3,4]*p[2,8,9]*p[3,5,7]-p[1,7,9]*p[2,3,4]*p[3,5,8]+p[1,3,4]*p[2,7,9]*p[3,5,8]},
{{1,0,0,-2,-1,1,0,1,0,0},s[1,3,4]+s[1,6,7]+s[1,6,8]+s[1,6,9]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,6,7]+s[2,6,8]+s[2,6,9]+s[2,7,8]+s[2,7,9]+s[2,8,9]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+2*s[3,6,7]+s[3,6,8]+s[3,6,9]+s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+s[4,5,9]+2*s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+s[5,6,8]+s[5,6,9]+s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+2*s[7,8,9],p[1,7,9]*p[2,3,4]*p[3,5,6]-p[1,3,4]*p[2,7,9]*p[3,5,6]-p[1,6,9]*p[2,3,4]*p[3,5,7]+p[1,3,4]*p[2,6,9]*p[3,5,7]},
{{1,0,0,-2,-1,1,0,1,0,1},s[1,3,4]+s[1,6,7]+s[1,6,8]+s[1,6,9]+s[1,7,8]+s[1,7,9]+s[1,8,9]+2*s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,5,9]+2*s[2,6,7]+2*s[2,6,8]+s[2,6,9]+2*s[2,7,8]+s[2,7,9]+s[2,8,9]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+2*s[3,4,8]+2*s[3,4,9]+2*s[3,5,6]+2*s[3,5,7]+2*s[3,5,8]+s[3,5,9]+3*s[3,6,7]+2*s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+3*s[4,5,6]+3*s[4,5,7]+2*s[4,5,8]+s[4,5,9]+3*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+3*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+3*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+2*s[7,8,9],p[1,7,8]*p[1,7,9]*p[2,3,4]*p[3,5,6]-p[1,3,4]*p[1,7,9]*p[2,7,8]*p[3,5,6]-p[1,6,9]*p[1,7,8]*p[2,3,4]*p[3,5,7]+p[1,3,4]*p[1,6,9]*p[2,7,8]*p[3,5,7]-p[1,2,9]*p[1,3,4]*p[3,5,7]*p[6,7,8]},
{{1,0,0,-2,-1,1,0,1,1,0},s[1,3,4]+s[1,6,7]+s[1,6,8]+s[1,7,8]+s[2,3,4]+s[2,6,7]+s[2,6,8]+s[2,7,8]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+2*s[3,6,7]+s[3,6,8]+s[3,7,8]+2*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+2*s[4,6,7]+s[4,6,8]+s[4,7,8]+2*s[5,6,7]+s[5,6,8]+s[5,7,8]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+s[7,8,9],p[1,7,8]*p[2,3,4]*p[3,5,6]-p[1,3,4]*p[2,7,8]*p[3,5,6]-p[1,6,8]*p[2,3,4]*p[3,5,7]+p[1,3,4]*p[2,6,8]*p[3,5,7]},
{{1,0,0,-2,0,0,-1,1,0,1},s[1,3,4]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,7,8]+s[2,7,9]+s[2,8,9]+s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+2*s[7,8,9],p[1,8,9]*p[2,3,4]*p[3,6,7]-p[1,3,4]*p[2,8,9]*p[3,6,7]-p[1,7,9]*p[2,3,4]*p[3,6,8]+p[1,3,4]*p[2,7,9]*p[3,6,8]},
{{1,0,0,-1,-1,0,-1,1,0,1},s[1,3,4]+s[1,6,7]+s[1,6,8]+s[1,6,9]+2*s[1,7,8]+2*s[1,7,9]+2*s[1,8,9]+2*s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,5,9]+2*s[2,6,7]+2*s[2,6,8]+2*s[2,6,9]+3*s[2,7,8]+2*s[2,7,9]+2*s[2,8,9]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+2*s[3,4,8]+2*s[3,4,9]+2*s[3,5,6]+2*s[3,5,7]+2*s[3,5,8]+2*s[3,5,9]+3*s[3,6,7]+3*s[3,6,8]+2*s[3,6,9]+3*s[3,7,8]+2*s[3,7,9]+2*s[3,8,9]+2*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+2*s[4,5,9]+3*s[4,6,7]+3*s[4,6,8]+2*s[4,6,9]+3*s[4,7,8]+2*s[4,7,9]+2*s[4,8,9]+3*s[5,6,7]+3*s[5,6,8]+2*s[5,6,9]+3*s[5,7,8]+2*s[5,7,9]+2*s[5,8,9]+4*s[6,7,8]+3*s[6,7,9]+3*s[6,8,9]+4*s[7,8,9],p[1,5,9]*p[1,8,9]*p[2,3,4]*p[4,6,7]-p[1,3,4]*p[1,8,9]*p[2,5,9]*p[4,6,7]-p[1,5,9]*p[1,7,9]*p[2,3,4]*p[4,6,8]+p[1,3,4]*p[1,7,9]*p[2,5,9]*p[4,6,8]-p[1,4,9]*p[1,8,9]*p[2,3,4]*p[5,6,7]+p[1,3,4]*p[1,8,9]*p[2,4,9]*p[5,6,7]+p[1,4,9]*p[1,7,9]*p[2,3,4]*p[5,6,8]-p[1,3,4]*p[1,7,9]*p[2,4,9]*p[5,6,8]},
{{1,0,0,-1,-1,0,-1,2,1,0},s[1,3,4]+s[1,6,7]+s[1,6,8]+s[1,6,9]+2*s[1,7,8]+s[1,7,9]+s[1,8,9]+2*s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+s[2,5,6]+s[2,5,7]+s[2,5,8]+s[2,5,9]+2*s[2,6,7]+2*s[2,6,8]+s[2,6,9]+2*s[2,7,8]+s[2,7,9]+s[2,8,9]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+2*s[3,4,8]+2*s[3,4,9]+2*s[3,5,6]+2*s[3,5,7]+2*s[3,5,8]+s[3,5,9]+3*s[3,6,7]+2*s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+s[4,5,9]+3*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+3*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+3*s[6,7,8]+2*s[6,7,9]+2*s[6,8,9]+3*s[7,8,9],-(p[1,2,9]*p[1,6,8]*p[3,4,5]*p[4,6,7])+p[1,2,5]*p[1,6,8]*p[3,4,9]*p[4,6,7]-p[1,2,4]*p[1,6,8]*p[3,4,9]*p[5,6,7]-p[1,2,5]*p[1,3,4]*p[4,6,7]*p[6,8,9]+p[1,2,4]*p[1,3,4]*p[5,6,7]*p[6,8,9]}};
A2={{{0,0,1,-1,0,-1,-1,1,0,1},s[1,3,4]+s[1,3,5]+s[1,4,5]+s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,4,5]+s[2,7,8]+s[2,7,9]+s[2,8,9]+2*s[3,4,5]+s[3,4,6]+s[3,4,7]+s[3,4,8]+s[3,4,9]+s[3,5,6]+s[3,5,7]+s[3,5,8]+s[3,5,9]+s[3,6,7]+s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+2*s[4,5,6]+2*s[4,5,7]+2*s[4,5,8]+2*s[4,5,9]+2*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+2*s[5,6,7]+2*s[5,6,8]+s[5,6,9]+2*s[5,7,8]+s[5,7,9]+s[5,8,9]+2*s[6,7,8]+s[6,7,9]+s[6,8,9]+2*s[7,8,9],p[1,2,5]*p[3,6,9]*p[4,7,8]-p[1,2,4]*p[3,6,9]*p[5,7,8]-p[1,2,9]*p[3,4,5]*p[6,7,8]-p[1,2,3]*p[4,5,6]*p[7,8,9],p[1,2,3]*p[1,2,9]*p[3,4,5]*p[4,5,6]*p[6,7,8]*p[7,8,9]},
{{-1,0,-1,1,1,0,1,-1,0,0},s[1,4,5]+s[1,4,6]+s[1,4,7]+2*s[1,5,6]+s[1,5,7]+s[1,6,7]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+2*s[2,4,5]+2*s[2,4,6]+s[2,4,7]+2*s[2,5,6]+s[2,5,7]+s[2,6,7]+2*s[3,4,5]+2*s[3,4,6]+s[3,4,7]+2*s[3,5,6]+s[3,5,7]+s[3,6,7]+3*s[4,5,6]+2*s[4,5,7]+s[4,5,8]+s[4,5,9]+2*s[4,6,7]+s[4,6,8]+s[4,6,9]+s[4,7,8]+s[4,7,9]+s[4,8,9]+3*s[5,6,7]+2*s[5,6,8]+2*s[5,6,9]+2*s[5,7,8]+2*s[5,7,9]+s[5,8,9]+2*s[6,7,8]+2*s[6,7,9]+s[6,8,9]+s[7,8,9],-(p[1,8,9]*p[2,3,4]*p[5,6,7])+p[1,4,7]*p[2,3,6]*p[5,8,9]-p[1,4,7]*p[2,3,5]*p[6,8,9]-p[1,2,3]*p[4,5,6]*p[7,8,9],p[1,2,3]*p[1,8,9]*p[2,3,4]*p[4,5,6]*p[5,6,7]*p[7,8,9]},
{{0,-1,-1,0,-1,1,0,1,1,0},s[1,5,6]+s[1,5,7]+s[1,5,8]+s[1,5,9]+2*s[1,6,7]+2*s[1,6,8]+s[1,6,9]+2*s[1,7,8]+s[1,7,9]+s[1,8,9]+s[2,3,4]+s[2,3,5]+s[2,3,6]+s[2,3,7]+s[2,3,8]+s[2,3,9]+s[2,4,5]+s[2,4,6]+s[2,4,7]+s[2,4,8]+s[2,4,9]+2*s[2,5,6]+2*s[2,5,7]+2*s[2,5,8]+s[2,5,9]+3*s[2,6,7]+2*s[2,6,8]+s[2,6,9]+2*s[2,7,8]+s[2,7,9]+s[2,8,9]+2*s[3,4,5]+2*s[3,4,6]+2*s[3,4,7]+2*s[3,4,8]+s[3,4,9]+3*s[3,5,6]+3*s[3,5,7]+2*s[3,5,8]+s[3,5,9]+3*s[3,6,7]+2*s[3,6,8]+s[3,6,9]+2*s[3,7,8]+s[3,7,9]+s[3,8,9]+3*s[4,5,6]+3*s[4,5,7]+2*s[4,5,8]+s[4,5,9]+3*s[4,6,7]+2*s[4,6,8]+s[4,6,9]+2*s[4,7,8]+s[4,7,9]+s[4,8,9]+4*s[5,6,7]+3*s[5,6,8]+2*s[5,6,9]+3*s[5,7,8]+2*s[5,7,9]+2*s[5,8,9]+4*s[6,7,8]+3*s[6,7,9]+3*s[6,8,9]+3*s[7,8,9],-(p[1,7,9]*p[2,5,8]*p[3,4,6])+p[1,6,9]*p[2,5,8]*p[3,4,7]-p[1,8,9]*p[2,3,4]*p[5,6,7]-p[1,2,9]*p[3,4,5]*p[6,7,8],p[1,2,9]*p[1,8,9]*p[3,4,5]*p[5,6,7]*p[6,7,8]}};


==> anc/g46.txt <==
(*   This is the file for the web invariants corresponding to the facets of the polytope C(4,6), with the same facets as C^{\dagger}(4,6)    *)
(*   There are 9 elements in all, including 9 facets, corresponding to 9 non-elliptic 6-point sl4 arborizable webs.                          *)
(*                                                                                                                                           *)
(*   Each element contains three entries: (G,S,W) where:                                                                                     *)
(*      G is the normal vector pointing INWARD to the facet;                                                                                 *)
(*      S is the explicit formula for the facet written in genalized Mandelstam variables;                                                   *)
(*      W is the corresponding web invariant through X_L map in the text.                                                                    *)

A0={{{1,0,0},s[1,2,4,5]+s[1,3,4,5]+s[1,4,5,6]+s[2,3,4,5]+s[2,4,5,6]+s[3,4,5,6],p[1,2,3,5]},
{{0,1,0},s[1,3,4,5]+s[2,3,4,5]+s[3,4,5,6],p[1,2,4,5]},
{{-1,1,0},s[1,2,5,6]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+s[1,4,5,6]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+s[2,4,5,6]+2*s[3,4,5,6],p[1,2,4,6]},
{{0,0,1},s[2,3,4,5],p[1,3,4,5]},
{{-1,0,1},s[1,2,5,6]+s[1,3,5,6]+s[1,4,5,6]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+s[2,4,5,6]+s[3,4,5,6],p[1,3,4,6]},
{{0,-1,1},s[1,4,5,6]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+s[2,4,5,6]+s[3,4,5,6],p[1,3,5,6]},
{{-1,0,0},s[1,2,5,6]+s[1,3,5,6]+s[1,4,5,6]+s[2,3,5,6]+s[2,4,5,6]+s[3,4,5,6],p[2,3,4,6]},
{{0,-1,0},s[1,4,5,6]+s[2,4,5,6]+s[3,4,5,6],p[2,3,5,6]},
{{0,0,-1},s[3,4,5,6],p[2,4,5,6]}};


==> anc/g47.txt <==
(*   This is the file for the web invariants corresponding to the facets of the polytope C(4,7), with the same facets as C^{\dagger}(4,7)    *)
(*   There are 42 elements in all, including 42 facets, corresponding to 42 non-elliptic 7-point sl4 arborizable webs.                       *)
(*                                                                                                                                           *)
(*   Each element contains three entries: (G,S,W) where:                                                                                     *)
(*      G is the normal vector pointing INWARD to the facet;                                                                                 *)
(*      S is the explicit formula for the facet written in genalized Mandelstam variables;                                                   *)
(*      W is the corresponding web invariant through X_L map in the text.                                                                    *)

A0={{{1,0,0,0,0,0},s[1,2,4,5]+s[1,3,4,5]+s[1,4,5,6]+s[1,4,5,7]+s[2,3,4,5]+s[2,4,5,6]+s[2,4,5,7]+s[3,4,5,6]+s[3,4,5,7]+s[4,5,6,7],p[1,2,3,5]},
{{0,0,0,1,0,0},s[1,2,4,5]+s[1,2,4,6]+s[1,2,5,6]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+2*s[1,4,5,6]+s[1,4,5,7]+s[1,4,6,7]+s[1,5,6,7]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+2*s[2,4,5,6]+s[2,4,5,7]+s[2,4,6,7]+s[2,5,6,7]+2*s[3,4,5,6]+s[3,4,5,7]+s[3,4,6,7]+s[3,5,6,7]+2*s[4,5,6,7],p[1,2,3,6]},
{{0,1,0,0,0,0},s[1,3,4,5]+s[2,3,4,5]+s[3,4,5,6]+s[3,4,5,7],p[1,2,4,5]},
{{-1,1,0,1,0,0},s[1,2,5,6]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+s[1,4,5,6]+s[1,5,6,7]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+s[2,4,5,6]+s[2,5,6,7]+2*s[3,4,5,6]+s[3,4,5,7]+s[3,4,6,7]+s[3,5,6,7]+s[4,5,6,7],p[1,2,4,6]},
{{-1,1,0,0,0,0},s[1,2,5,6]+s[1,2,5,7]+s[1,2,6,7]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,4,7]+s[1,3,5,6]+s[1,3,5,7]+s[1,3,6,7]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,6,7]+2*s[1,5,6,7]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,6,7]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,6,7]+2*s[2,5,6,7]+2*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,6,7]+2*s[3,5,6,7]+2*s[4,5,6,7],p[1,2,4,7]},
{{0,0,0,0,1,0},s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+s[1,4,5,6]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+s[2,4,5,6]+2*s[3,4,5,6]+s[3,4,5,7]+s[3,4,6,7]+s[3,5,6,7]+s[4,5,6,7],p[1,2,5,6]},
{{0,0,0,-1,1,0},s[1,2,6,7]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,4,7]+s[1,3,5,6]+s[1,3,5,7]+s[1,3,6,7]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,6,7]+s[1,5,6,7]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,6,7]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,6,7]+s[2,5,6,7]+2*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,6,7]+2*s[3,5,6,7]+2*s[4,5,6,7],p[1,2,5,7]},
{{0,0,1,0,0,0},s[2,3,4,5],p[1,3,4,5]},
{{-1,0,1,1,0,0},s[1,2,5,6]+s[1,3,5,6]+s[1,4,5,6]+s[1,5,6,7]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+s[2,4,5,6]+s[2,5,6,7]+s[3,4,5,6]+s[3,5,6,7]+s[4,5,6,7],p[1,3,4,6]},
{{-1,0,1,0,0,0},s[1,2,5,6]+s[1,2,5,7]+s[1,2,6,7]+s[1,3,5,6]+s[1,3,5,7]+s[1,3,6,7]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,6,7]+2*s[1,5,6,7]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,6,7]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,6,7]+2*s[2,5,6,7]+s[3,4,5,6]+s[3,4,5,7]+s[3,4,6,7]+2*s[3,5,6,7]+2*s[4,5,6,7],p[1,3,4,7]},
{{0,-1,1,0,1,0},s[1,4,5,6]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+s[2,4,5,6]+s[3,4,5,6]+s[4,5,6,7],p[1,3,5,6]},
{{0,-1,1,-1,1,0},s[1,2,6,7]+s[1,3,6,7]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,6,7]+s[1,5,6,7]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,6,7]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,6,7]+s[2,5,6,7]+s[3,4,5,6]+s[3,4,5,7]+s[3,4,6,7]+s[3,5,6,7]+2*s[4,5,6,7],p[1,3,5,7]},
{{0,-1,1,0,0,0},s[1,4,5,6]+s[1,4,5,7]+s[1,4,6,7]+s[1,5,6,7]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,6,7]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,6,7]+s[2,5,6,7]+s[3,4,5,6]+s[3,4,5,7]+s[3,4,6,7]+s[3,5,6,7]+2*s[4,5,6,7],p[1,3,6,7]},
{{0,0,0,0,0,1},s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+s[2,4,5,6]+s[3,4,5,6],p[1,4,5,6]},
{{0,0,0,-1,0,1},s[1,2,6,7]+s[1,3,6,7]+s[1,4,6,7]+s[1,5,6,7]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,6,7]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,6,7]+s[2,5,6,7]+s[3,4,5,6]+s[3,4,5,7]+s[3,4,6,7]+s[3,5,6,7]+s[4,5,6,7],p[1,4,5,7]},
{{0,0,0,0,-1,1},s[1,5,6,7]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,6,7]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,6,7]+s[2,5,6,7]+s[3,4,5,6]+s[3,4,5,7]+s[3,4,6,7]+s[3,5,6,7]+s[4,5,6,7],p[1,4,6,7]},
{{-1,0,0,1,0,0},s[1,2,5,6]+s[1,3,5,6]+s[1,4,5,6]+s[1,5,6,7]+s[2,3,5,6]+s[2,4,5,6]+s[2,5,6,7]+s[3,4,5,6]+s[3,5,6,7]+s[4,5,6,7],p[2,3,4,6]},
{{-1,0,0,0,0,0},s[1,2,5,6]+s[1,2,5,7]+s[1,2,6,7]+s[1,3,5,6]+s[1,3,5,7]+s[1,3,6,7]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,6,7]+2*s[1,5,6,7]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,6,7]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,6,7]+2*s[2,5,6,7]+s[3,4,5,6]+s[3,4,5,7]+s[3,4,6,7]+2*s[3,5,6,7]+2*s[4,5,6,7],p[2,3,4,7]},
{{0,-1,0,0,1,0},s[1,4,5,6]+s[2,4,5,6]+s[3,4,5,6]+s[4,5,6,7],p[2,3,5,6]},
{{0,-1,0,-1,1,0},s[1,2,6,7]+s[1,3,6,7]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,6,7]+s[1,5,6,7]+s[2,3,6,7]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,6,7]+s[2,5,6,7]+s[3,4,5,6]+s[3,4,5,7]+s[3,4,6,7]+s[3,5,6,7]+2*s[4,5,6,7],p[2,3,5,7]},
{{0,-1,0,0,0,0},s[1,4,5,6]+s[1,4,5,7]+s[1,4,6,7]+s[1,5,6,7]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,6,7]+s[2,5,6,7]+s[3,4,5,6]+s[3,4,5,7]+s[3,4,6,7]+s[3,5,6,7]+2*s[4,5,6,7],p[2,3,6,7]},
{{0,0,-1,0,0,1},s[3,4,5,6],p[2,4,5,6]},
{{0,0,-1,-1,0,1},s[1,2,6,7]+s[1,3,6,7]+s[1,4,6,7]+s[1,5,6,7]+s[2,3,6,7]+s[2,4,6,7]+s[2,5,6,7]+s[3,4,5,6]+s[3,4,5,7]+s[3,4,6,7]+s[3,5,6,7]+s[4,5,6,7],p[2,4,5,7]},
{{0,0,-1,0,-1,1},s[1,5,6,7]+s[2,5,6,7]+s[3,4,5,6]+s[3,4,5,7]+s[3,4,6,7]+s[3,5,6,7]+s[4,5,6,7],p[2,4,6,7]},
{{0,0,-1,0,0,0},s[3,4,5,6]+s[3,4,5,7]+s[3,4,6,7]+s[3,5,6,7]+s[4,5,6,7],p[2,5,6,7]},
{{0,0,0,-1,0,0},s[1,2,6,7]+s[1,3,6,7]+s[1,4,6,7]+s[1,5,6,7]+s[2,3,6,7]+s[2,4,6,7]+s[2,5,6,7]+s[3,4,6,7]+s[3,5,6,7]+s[4,5,6,7],p[3,4,5,7]},
{{0,0,0,0,-1,0},s[1,5,6,7]+s[2,5,6,7]+s[3,5,6,7]+s[4,5,6,7],p[3,4,6,7]},
{{0,0,0,0,0,-1},s[4,5,6,7],p[3,5,6,7]},
{{-1,1,0,0,0,-1},s[1,2,5,6]+s[1,2,5,7]+s[1,2,6,7]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,4,7]+s[1,3,5,6]+s[1,3,5,7]+s[1,3,6,7]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,6,7]+2*s[1,5,6,7]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,6,7]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,6,7]+2*s[2,5,6,7]+2*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,6,7]+3*s[3,5,6,7]+3*s[4,5,6,7],p[1,2,4,7]*p[3,5,6,7]-p[1,2,3,7]*p[4,5,6,7]},
{{1,0,0,0,-1,1},s[1,2,4,5]+s[1,3,4,5]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,6,7]+s[1,5,6,7]+2*s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,6,7]+2*s[2,4,5,6]+2*s[2,4,5,7]+s[2,4,6,7]+s[2,5,6,7]+2*s[3,4,5,6]+2*s[3,4,5,7]+s[3,4,6,7]+s[3,5,6,7]+2*s[4,5,6,7],p[1,2,3,5]*p[1,4,6,7]-p[1,2,3,4]*p[1,5,6,7]},
{{-1,0,0,0,1,0},s[1,2,5,6]+s[1,2,5,7]+s[1,2,6,7]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,4,7]+2*s[1,3,5,6]+s[1,3,5,7]+s[1,3,6,7]+2*s[1,4,5,6]+s[1,4,5,7]+s[1,4,6,7]+2*s[1,5,6,7]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+2*s[2,3,5,6]+s[2,3,5,7]+s[2,3,6,7]+2*s[2,4,5,6]+s[2,4,5,7]+s[2,4,6,7]+2*s[2,5,6,7]+3*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,6,7]+3*s[3,5,6,7]+3*s[4,5,6,7],-(p[1,2,6,7]*p[2,3,4,5])+p[1,2,5,7]*p[2,3,4,6]},
{{1,0,0,0,-1,0},s[1,2,4,5]+s[1,3,4,5]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,6,7]+s[1,5,6,7]+s[2,3,4,5]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,6,7]+s[2,5,6,7]+s[3,4,5,6]+s[3,4,5,7]+s[3,4,6,7]+s[3,5,6,7]+2*s[4,5,6,7],-(p[1,2,3,7]*p[3,4,5,6])+p[1,2,3,6]*p[3,4,5,7]},
{{-1,0,0,0,0,1},s[1,2,5,6]+s[1,2,5,7]+s[1,2,6,7]+s[1,3,5,6]+s[1,3,5,7]+s[1,3,6,7]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,6,7]+2*s[1,5,6,7]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+2*s[2,3,5,6]+s[2,3,5,7]+s[2,3,6,7]+2*s[2,4,5,6]+s[2,4,5,7]+s[2,4,6,7]+2*s[2,5,6,7]+2*s[3,4,5,6]+s[3,4,5,7]+s[3,4,6,7]+2*s[3,5,6,7]+2*s[4,5,6,7],p[1,4,5,6]*p[2,3,4,7]-p[1,2,3,4]*p[4,5,6,7]},
{{0,1,0,0,0,-1},s[1,3,4,5]+s[2,3,4,5]+s[3,4,5,6]+s[3,4,5,7]+s[3,4,6,7]+s[3,5,6,7]+s[4,5,6,7],-(p[1,5,6,7]*p[2,3,4,5])+p[1,3,4,5]*p[2,5,6,7]},
{{0,-1,0,0,0,1},s[1,4,5,6]+s[1,4,5,7]+s[1,4,6,7]+s[1,5,6,7]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,6,7]+2*s[2,4,5,6]+s[2,4,5,7]+s[2,4,6,7]+s[2,5,6,7]+2*s[3,4,5,6]+s[3,4,5,7]+s[3,4,6,7]+s[3,5,6,7]+2*s[4,5,6,7],p[1,3,6,7]*p[2,4,5,6]-p[1,2,6,7]*p[3,4,5,6]},
{{0,-1,0,-1,0,1},s[1,2,6,7]+s[1,3,6,7]+s[1,4,5,6]+s[1,4,5,7]+2*s[1,4,6,7]+2*s[1,5,6,7]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,5,6]+s[2,3,5,7]+2*s[2,3,6,7]+2*s[2,4,5,6]+2*s[2,4,5,7]+2*s[2,4,6,7]+2*s[2,5,6,7]+2*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,6,7]+2*s[3,5,6,7]+3*s[4,5,6,7],-(p[1,5,6,7]*p[2,3,4,7])+p[1,4,6,7]*p[2,3,5,7]},
{{-1,0,1,0,1,0},s[1,2,5,6]+s[1,2,5,7]+s[1,2,6,7]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,4,7]+2*s[1,3,5,6]+s[1,3,5,7]+s[1,3,6,7]+2*s[1,4,5,6]+s[1,4,5,7]+s[1,4,6,7]+2*s[1,5,6,7]+2*s[2,3,4,5]+2*s[2,3,4,6]+s[2,3,4,7]+2*s[2,3,5,6]+s[2,3,5,7]+s[2,3,6,7]+2*s[2,4,5,6]+s[2,4,5,7]+s[2,4,6,7]+2*s[2,5,6,7]+3*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,6,7]+3*s[3,5,6,7]+3*s[4,5,6,7],-(p[1,2,6,7]*p[1,3,4,5])+p[1,2,5,7]*p[1,3,4,6]},
{{1,0,-1,0,-1,1},s[1,2,4,5]+s[1,3,4,5]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,6,7]+s[1,5,6,7]+s[2,3,4,5]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,6,7]+s[2,5,6,7]+2*s[3,4,5,6]+2*s[3,4,5,7]+s[3,4,6,7]+s[3,5,6,7]+2*s[4,5,6,7],-(p[1,2,3,7]*p[2,4,5,6])+p[1,2,3,6]*p[2,4,5,7]},
{{-1,-1,1,0,1,0},s[1,2,5,6]+s[1,2,5,7]+s[1,2,6,7]+s[1,3,5,6]+s[1,3,5,7]+s[1,3,6,7]+2*s[1,4,5,6]+s[1,4,5,7]+s[1,4,6,7]+2*s[1,5,6,7]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+2*s[2,3,5,6]+s[2,3,5,7]+s[2,3,6,7]+2*s[2,4,5,6]+s[2,4,5,7]+s[2,4,6,7]+2*s[2,5,6,7]+2*s[3,4,5,6]+s[3,4,5,7]+s[3,4,6,7]+2*s[3,5,6,7]+3*s[4,5,6,7],p[1,3,5,6]*p[2,3,4,7]-p[1,2,3,4]*p[3,5,6,7]},
{{0,1,0,0,-1,0},s[1,3,4,5]+s[1,5,6,7]+s[2,3,4,5]+s[2,5,6,7]+s[3,4,5,6]+s[3,4,5,7]+s[3,4,6,7]+s[3,5,6,7]+s[4,5,6,7],-(p[1,4,6,7]*p[2,3,4,5])+p[1,3,4,5]*p[2,4,6,7]},
{{0,-1,0,-1,1,1},s[1,2,6,7]+s[1,3,6,7]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,6,7]+s[1,5,6,7]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,6,7]+2*s[2,4,5,6]+s[2,4,5,7]+s[2,4,6,7]+s[2,5,6,7]+2*s[3,4,5,6]+s[3,4,5,7]+s[3,4,6,7]+s[3,5,6,7]+2*s[4,5,6,7],p[1,3,5,7]*p[2,4,5,6]-p[1,2,5,7]*p[3,4,5,6]},
{{-1,1,0,1,0,-1},s[1,2,5,6]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+s[1,4,5,6]+s[1,5,6,7]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+s[2,4,5,6]+s[2,5,6,7]+2*s[3,4,5,6]+s[3,4,5,7]+s[3,4,6,7]+2*s[3,5,6,7]+2*s[4,5,6,7],p[1,2,4,6]*p[3,5,6,7]-p[1,2,3,6]*p[4,5,6,7]}};


==> anc/g48.txt <==
(*   This is the file for the web invariants corresponding to the facets of the polytope C^{\dagger}(3,9) and C(3,9)                      *)
(*   In all we have four sets: A0 A1 A2 and A3.                                                                                           *)
(*                                                                                                                                        *)
(*   A0 includes 272 facets of C^{\dagger}(4,8) that correspond to non-elliptic 8-point sl4 arborizable webs.                             *)
(*   A1 includes the rest 84 facets of C(4,8) that correspond to non-elliptic 8-point sl4 arborizable webs.                               *)
(*   A2 includes 2 facets of C^{\dagger}(4,8) that correspond to non-elliptic 8-point sl4 non-arborizable webs.                           *)
(*   A3 includes the rest 2 facets of C(4,8) that correspond to non-elliptic 8-point sl4 arborizable webs.                                *)
(*                                                                                                                                        *)
(*   For A0 and A1 each element contains three entries: (G, S, W) where:                                                                  *)
(*      G is the normal vector pointing INWARD to the facet;                                                                              *)
(*      S is the explicit formula for the facet written in genalized Mandelstam variables;                                                *)
(*      W is the corresponding web invariant through X_L map in the text;                                                                 *)
(*                                                                                                                                        *)
(*   For A2 and A3 each element contains four entries: (G, S, W, B) where:                                                                *)
(*      {G, S, W} are the same as A0 and A1;                                                                                              *)
(*       B is used for square root term since A1 and A2 are associated with quadratic poles (see the text);                               *)
(*       The explicit formula of the square root term is: W^2 - 4B;                                                                       *)

A0={{{1,0,0,0,0,0,0,0,0},s[1,2,4,5]+s[1,3,4,5]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[2,3,4,5]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8],p[1,2,3,5]},
{{0,0,0,1,0,0,0,0,0},s[1,2,4,5]+s[1,2,4,6]+s[1,2,5,6]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+2*s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,5,6,7]+s[1,5,6,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+2*s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,5,6,7]+s[2,5,6,8]+2*s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,5,6,7]+s[3,5,6,8]+2*s[4,5,6,7]+2*s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+s[5,6,7,8],p[1,2,3,6]},
{{0,0,0,0,0,0,1,0,0},s[1,2,4,5]+s[1,2,4,6]+s[1,2,4,7]+s[1,2,5,6]+s[1,2,5,7]+s[1,2,6,7]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,4,7]+s[1,3,5,6]+s[1,3,5,7]+s[1,3,6,7]+2*s[1,4,5,6]+2*s[1,4,5,7]+s[1,4,5,8]+2*s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+2*s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,6,7]+2*s[2,4,5,6]+2*s[2,4,5,7]+s[2,4,5,8]+2*s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+2*s[3,4,5,6]+2*s[3,4,5,7]+s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+3*s[4,5,6,7]+2*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+2*s[5,6,7,8],p[1,2,3,7]},
{{0,1,0,0,0,0,0,0,0},s[1,3,4,5]+s[2,3,4,5]+s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8],p[1,2,4,5]},
{{-1,1,0,1,0,0,0,0,0},s[1,2,5,6]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+s[1,4,5,6]+s[1,5,6,7]+s[1,5,6,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+s[2,4,5,6]+s[2,5,6,7]+s[2,5,6,8]+2*s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,5,6,7]+s[3,5,6,8]+s[4,5,6,7]+s[4,5,6,8]+s[5,6,7,8],p[1,2,4,6]},
{{-1,1,0,0,0,0,1,0,0},s[1,2,5,6]+s[1,2,5,7]+s[1,2,6,7]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,4,7]+s[1,3,5,6]+s[1,3,5,7]+s[1,3,6,7]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,6,7]+2*s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,6,7]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,6,7]+2*s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+2*s[3,4,5,6]+2*s[3,4,5,7]+s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+2*s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+2*s[5,6,7,8],p[1,2,4,7]},
{{-1,1,0,0,0,0,0,0,0},s[1,2,5,6]+s[1,2,5,7]+s[1,2,5,8]+s[1,2,6,7]+s[1,2,6,8]+s[1,2,7,8]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,4,7]+s[1,3,4,8]+s[1,3,5,6]+s[1,3,5,7]+s[1,3,5,8]+s[1,3,6,7]+s[1,3,6,8]+s[1,3,7,8]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+2*s[1,5,6,7]+2*s[1,5,6,8]+2*s[1,5,7,8]+2*s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+2*s[2,5,6,8]+2*s[2,5,7,8]+2*s[2,6,7,8]+2*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+2*s[3,4,6,8]+2*s[3,4,7,8]+2*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+2*s[3,6,7,8]+2*s[4,5,6,7]+2*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+3*s[5,6,7,8],p[1,2,4,8]},
{{0,0,0,0,1,0,0,0,0},s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+s[1,4,5,6]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+s[2,4,5,6]+2*s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,5,6,7]+s[3,5,6,8]+s[4,5,6,7]+s[4,5,6,8],p[1,2,5,6]},
{{0,0,0,-1,1,0,1,0,0},s[1,2,6,7]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,4,7]+s[1,3,5,6]+s[1,3,5,7]+s[1,3,6,7]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,6,7]+s[1,5,6,7]+s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,6,7]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,6,7]+s[2,5,6,7]+s[2,6,7,8]+2*s[3,4,5,6]+2*s[3,4,5,7]+s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+2*s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+s[5,6,7,8],p[1,2,5,7]},
{{0,0,0,-1,1,0,0,0,0},s[1,2,6,7]+s[1,2,6,8]+s[1,2,7,8]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,4,7]+s[1,3,4,8]+s[1,3,5,6]+s[1,3,5,7]+s[1,3,5,8]+s[1,3,6,7]+s[1,3,6,8]+s[1,3,7,8]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+2*s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+2*s[2,6,7,8]+2*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+2*s[3,4,6,8]+2*s[3,4,7,8]+2*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+2*s[3,6,7,8]+2*s[4,5,6,7]+2*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+2*s[5,6,7,8],p[1,2,5,8]},
{{0,0,0,0,0,0,0,1,0},s[1,3,4,5]+s[1,3,4,6]+s[1,3,4,7]+s[1,3,5,6]+s[1,3,5,7]+s[1,3,6,7]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,6,7]+s[1,5,6,7]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,6,7]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,6,7]+s[2,5,6,7]+2*s[3,4,5,6]+2*s[3,4,5,7]+s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+2*s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+s[5,6,7,8],p[1,2,6,7]},
{{0,0,0,0,0,0,-1,1,0},s[1,2,7,8]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,4,7]+s[1,3,4,8]+s[1,3,5,6]+s[1,3,5,7]+s[1,3,5,8]+s[1,3,6,7]+s[1,3,6,8]+s[1,3,7,8]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+2*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+2*s[3,4,6,8]+2*s[3,4,7,8]+2*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+2*s[3,6,7,8]+2*s[4,5,6,7]+2*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+2*s[5,6,7,8],p[1,2,6,8]},
{{0,0,1,0,0,0,0,0,0},s[2,3,4,5],p[1,3,4,5]},
{{-1,0,1,1,0,0,0,0,0},s[1,2,5,6]+s[1,3,5,6]+s[1,4,5,6]+s[1,5,6,7]+s[1,5,6,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+s[2,4,5,6]+s[2,5,6,7]+s[2,5,6,8]+s[3,4,5,6]+s[3,5,6,7]+s[3,5,6,8]+s[4,5,6,7]+s[4,5,6,8]+s[5,6,7,8],p[1,3,4,6]},
{{-1,0,1,0,0,0,1,0,0},s[1,2,5,6]+s[1,2,5,7]+s[1,2,6,7]+s[1,3,5,6]+s[1,3,5,7]+s[1,3,6,7]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,6,7]+2*s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,6,7]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,6,7]+2*s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+s[3,4,5,6]+s[3,4,5,7]+s[3,4,6,7]+2*s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+2*s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+2*s[5,6,7,8],p[1,3,4,7]},
{{-1,0,1,0,0,0,0,0,0},s[1,2,5,6]+s[1,2,5,7]+s[1,2,5,8]+s[1,2,6,7]+s[1,2,6,8]+s[1,2,7,8]+s[1,3,5,6]+s[1,3,5,7]+s[1,3,5,8]+s[1,3,6,7]+s[1,3,6,8]+s[1,3,7,8]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+2*s[1,5,6,7]+2*s[1,5,6,8]+2*s[1,5,7,8]+2*s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+2*s[2,5,6,8]+2*s[2,5,7,8]+2*s[2,6,7,8]+s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+2*s[3,6,7,8]+2*s[4,5,6,7]+2*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+3*s[5,6,7,8],p[1,3,4,8]},
{{0,-1,1,0,1,0,0,0,0},s[1,4,5,6]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+s[2,4,5,6]+s[3,4,5,6]+s[4,5,6,7]+s[4,5,6,8],p[1,3,5,6]},
{{0,-1,1,-1,1,0,1,0,0},s[1,2,6,7]+s[1,3,6,7]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,6,7]+s[1,5,6,7]+s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,6,7]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,6,7]+s[2,5,6,7]+s[2,6,7,8]+s[3,4,5,6]+s[3,4,5,7]+s[3,4,6,7]+s[3,5,6,7]+s[3,6,7,8]+2*s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+s[5,6,7,8],p[1,3,5,7]},
{{0,-1,1,-1,1,0,0,0,0},s[1,2,6,7]+s[1,2,6,8]+s[1,2,7,8]+s[1,3,6,7]+s[1,3,6,8]+s[1,3,7,8]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+2*s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+2*s[2,6,7,8]+s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+2*s[3,6,7,8]+2*s[4,5,6,7]+2*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+2*s[5,6,7,8],p[1,3,5,8]},
{{0,-1,1,0,0,0,0,1,0},s[1,4,5,6]+s[1,4,5,7]+s[1,4,6,7]+s[1,5,6,7]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,6,7]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,6,7]+s[2,5,6,7]+s[3,4,5,6]+s[3,4,5,7]+s[3,4,6,7]+s[3,5,6,7]+2*s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+s[5,6,7,8],p[1,3,6,7]},
{{0,-1,1,0,0,0,-1,1,0},s[1,2,7,8]+s[1,3,7,8]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+2*s[4,5,6,7]+2*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+2*s[5,6,7,8],p[1,3,6,8]},
{{0,-1,1,0,0,0,0,0,0},s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+2*s[4,5,6,7]+2*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+2*s[5,6,7,8],p[1,3,7,8]},
{{0,0,0,0,0,1,0,0,0},s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+s[2,4,5,6]+s[3,4,5,6],p[1,4,5,6]},
{{0,0,0,-1,0,1,1,0,0},s[1,2,6,7]+s[1,3,6,7]+s[1,4,6,7]+s[1,5,6,7]+s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,6,7]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,6,7]+s[2,5,6,7]+s[2,6,7,8]+s[3,4,5,6]+s[3,4,5,7]+s[3,4,6,7]+s[3,5,6,7]+s[3,6,7,8]+s[4,5,6,7]+s[4,6,7,8]+s[5,6,7,8],p[1,4,5,7]},
{{0,0,0,-1,0,1,0,0,0},s[1,2,6,7]+s[1,2,6,8]+s[1,2,7,8]+s[1,3,6,7]+s[1,3,6,8]+s[1,3,7,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+2*s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+2*s[2,6,7,8]+s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+2*s[3,6,7,8]+s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+2*s[4,6,7,8]+2*s[5,6,7,8],p[1,4,5,8]},
{{0,0,0,0,-1,1,0,1,0},s[1,5,6,7]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,6,7]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,6,7]+s[2,5,6,7]+s[3,4,5,6]+s[3,4,5,7]+s[3,4,6,7]+s[3,5,6,7]+s[4,5,6,7]+s[5,6,7,8],p[1,4,6,7]},
{{0,0,0,0,-1,1,-1,1,0},s[1,2,7,8]+s[1,3,7,8]+s[1,4,7,8]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+2*s[5,6,7,8],p[1,4,6,8]},
{{0,0,0,0,-1,1,0,0,0},s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+2*s[5,6,7,8],p[1,4,7,8]},
{{0,0,0,0,0,0,0,0,1},s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,6,7]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,6,7]+s[2,5,6,7]+s[3,4,5,6]+s[3,4,5,7]+s[3,4,6,7]+s[3,5,6,7]+s[4,5,6,7],p[1,5,6,7]},
{{0,0,0,0,0,0,-1,0,1},s[1,2,7,8]+s[1,3,7,8]+s[1,4,7,8]+s[1,5,7,8]+s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+s[5,6,7,8],p[1,5,6,8]},
{{0,0,0,0,0,0,0,-1,1},s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+s[5,6,7,8],p[1,5,7,8]},
{{-1,0,0,1,0,0,0,0,0},s[1,2,5,6]+s[1,3,5,6]+s[1,4,5,6]+s[1,5,6,7]+s[1,5,6,8]+s[2,3,5,6]+s[2,4,5,6]+s[2,5,6,7]+s[2,5,6,8]+s[3,4,5,6]+s[3,5,6,7]+s[3,5,6,8]+s[4,5,6,7]+s[4,5,6,8]+s[5,6,7,8],p[2,3,4,6]},
{{-1,0,0,0,0,0,1,0,0},s[1,2,5,6]+s[1,2,5,7]+s[1,2,6,7]+s[1,3,5,6]+s[1,3,5,7]+s[1,3,6,7]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,6,7]+2*s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,6,7]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,6,7]+2*s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+s[3,4,5,6]+s[3,4,5,7]+s[3,4,6,7]+2*s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+2*s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+2*s[5,6,7,8],p[2,3,4,7]},
{{-1,0,0,0,0,0,0,0,0},s[1,2,5,6]+s[1,2,5,7]+s[1,2,5,8]+s[1,2,6,7]+s[1,2,6,8]+s[1,2,7,8]+s[1,3,5,6]+s[1,3,5,7]+s[1,3,5,8]+s[1,3,6,7]+s[1,3,6,8]+s[1,3,7,8]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+2*s[1,5,6,7]+2*s[1,5,6,8]+2*s[1,5,7,8]+2*s[1,6,7,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+2*s[2,5,6,8]+2*s[2,5,7,8]+2*s[2,6,7,8]+s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+2*s[3,6,7,8]+2*s[4,5,6,7]+2*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+3*s[5,6,7,8],p[2,3,4,8]},
{{0,-1,0,0,1,0,0,0,0},s[1,4,5,6]+s[2,4,5,6]+s[3,4,5,6]+s[4,5,6,7]+s[4,5,6,8],p[2,3,5,6]},
{{0,-1,0,-1,1,0,1,0,0},s[1,2,6,7]+s[1,3,6,7]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,6,7]+s[1,5,6,7]+s[1,6,7,8]+s[2,3,6,7]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,6,7]+s[2,5,6,7]+s[2,6,7,8]+s[3,4,5,6]+s[3,4,5,7]+s[3,4,6,7]+s[3,5,6,7]+s[3,6,7,8]+2*s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+s[5,6,7,8],p[2,3,5,7]},
{{0,-1,0,-1,1,0,0,0,0},s[1,2,6,7]+s[1,2,6,8]+s[1,2,7,8]+s[1,3,6,7]+s[1,3,6,8]+s[1,3,7,8]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+2*s[1,6,7,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+2*s[2,6,7,8]+s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+2*s[3,6,7,8]+2*s[4,5,6,7]+2*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+2*s[5,6,7,8],p[2,3,5,8]},
{{0,-1,0,0,0,0,0,1,0},s[1,4,5,6]+s[1,4,5,7]+s[1,4,6,7]+s[1,5,6,7]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,6,7]+s[2,5,6,7]+s[3,4,5,6]+s[3,4,5,7]+s[3,4,6,7]+s[3,5,6,7]+2*s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+s[5,6,7,8],p[2,3,6,7]},
{{0,-1,0,0,0,0,-1,1,0},s[1,2,7,8]+s[1,3,7,8]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+s[2,3,7,8]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+2*s[4,5,6,7]+2*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+2*s[5,6,7,8],p[2,3,6,8]},
{{0,-1,0,0,0,0,0,0,0},s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+2*s[4,5,6,7]+2*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+2*s[5,6,7,8],p[2,3,7,8]},
{{0,0,-1,0,0,1,0,0,0},s[3,4,5,6],p[2,4,5,6]},
{{0,0,-1,-1,0,1,1,0,0},s[1,2,6,7]+s[1,3,6,7]+s[1,4,6,7]+s[1,5,6,7]+s[1,6,7,8]+s[2,3,6,7]+s[2,4,6,7]+s[2,5,6,7]+s[2,6,7,8]+s[3,4,5,6]+s[3,4,5,7]+s[3,4,6,7]+s[3,5,6,7]+s[3,6,7,8]+s[4,5,6,7]+s[4,6,7,8]+s[5,6,7,8],p[2,4,5,7]},
{{0,0,-1,-1,0,1,0,0,0},s[1,2,6,7]+s[1,2,6,8]+s[1,2,7,8]+s[1,3,6,7]+s[1,3,6,8]+s[1,3,7,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+2*s[1,6,7,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+2*s[2,6,7,8]+s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+2*s[3,6,7,8]+s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+2*s[4,6,7,8]+2*s[5,6,7,8],p[2,4,5,8]},
{{0,0,-1,0,-1,1,0,1,0},s[1,5,6,7]+s[2,5,6,7]+s[3,4,5,6]+s[3,4,5,7]+s[3,4,6,7]+s[3,5,6,7]+s[4,5,6,7]+s[5,6,7,8],p[2,4,6,7]},
{{0,0,-1,0,-1,1,-1,1,0},s[1,2,7,8]+s[1,3,7,8]+s[1,4,7,8]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+s[2,3,7,8]+s[2,4,7,8]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+2*s[5,6,7,8],p[2,4,6,8]},
{{0,0,-1,0,-1,1,0,0,0},s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+2*s[5,6,7,8],p[2,4,7,8]},
{{0,0,-1,0,0,0,0,0,1},s[3,4,5,6]+s[3,4,5,7]+s[3,4,6,7]+s[3,5,6,7]+s[4,5,6,7],p[2,5,6,7]},
{{0,0,-1,0,0,0,-1,0,1},s[1,2,7,8]+s[1,3,7,8]+s[1,4,7,8]+s[1,5,7,8]+s[1,6,7,8]+s[2,3,7,8]+s[2,4,7,8]+s[2,5,7,8]+s[2,6,7,8]+s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+s[5,6,7,8],p[2,5,6,8]},
{{0,0,-1,0,0,0,0,-1,1},s[1,6,7,8]+s[2,6,7,8]+s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+s[5,6,7,8],p[2,5,7,8]},
{{0,0,-1,0,0,0,0,0,0},s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+s[5,6,7,8],p[2,6,7,8]},
{{0,0,0,-1,0,0,1,0,0},s[1,2,6,7]+s[1,3,6,7]+s[1,4,6,7]+s[1,5,6,7]+s[1,6,7,8]+s[2,3,6,7]+s[2,4,6,7]+s[2,5,6,7]+s[2,6,7,8]+s[3,4,6,7]+s[3,5,6,7]+s[3,6,7,8]+s[4,5,6,7]+s[4,6,7,8]+s[5,6,7,8],p[3,4,5,7]},
{{0,0,0,-1,0,0,0,0,0},s[1,2,6,7]+s[1,2,6,8]+s[1,2,7,8]+s[1,3,6,7]+s[1,3,6,8]+s[1,3,7,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+2*s[1,6,7,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+2*s[2,6,7,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+2*s[3,6,7,8]+s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+2*s[4,6,7,8]+2*s[5,6,7,8],p[3,4,5,8]},
{{0,0,0,0,-1,0,0,1,0},s[1,5,6,7]+s[2,5,6,7]+s[3,5,6,7]+s[4,5,6,7]+s[5,6,7,8],p[3,4,6,7]},
{{0,0,0,0,-1,0,-1,1,0},s[1,2,7,8]+s[1,3,7,8]+s[1,4,7,8]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+s[2,3,7,8]+s[2,4,7,8]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+s[3,4,7,8]+s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+2*s[5,6,7,8],p[3,4,6,8]},
{{0,0,0,0,-1,0,0,0,0},s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+2*s[5,6,7,8],p[3,4,7,8]},
{{0,0,0,0,0,-1,0,0,1},s[4,5,6,7],p[3,5,6,7]},
{{0,0,0,0,0,-1,-1,0,1},s[1,2,7,8]+s[1,3,7,8]+s[1,4,7,8]+s[1,5,7,8]+s[1,6,7,8]+s[2,3,7,8]+s[2,4,7,8]+s[2,5,7,8]+s[2,6,7,8]+s[3,4,7,8]+s[3,5,7,8]+s[3,6,7,8]+s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+s[5,6,7,8],p[3,5,6,8]},
{{0,0,0,0,0,-1,0,-1,1},s[1,6,7,8]+s[2,6,7,8]+s[3,6,7,8]+s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+s[5,6,7,8],p[3,5,7,8]},
{{0,0,0,0,0,-1,0,0,0},s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+s[5,6,7,8],p[3,6,7,8]},
{{0,0,0,0,0,0,-1,0,0},s[1,2,7,8]+s[1,3,7,8]+s[1,4,7,8]+s[1,5,7,8]+s[1,6,7,8]+s[2,3,7,8]+s[2,4,7,8]+s[2,5,7,8]+s[2,6,7,8]+s[3,4,7,8]+s[3,5,7,8]+s[3,6,7,8]+s[4,5,7,8]+s[4,6,7,8]+s[5,6,7,8],p[4,5,6,8]},
{{0,0,0,0,0,0,0,-1,0},s[1,6,7,8]+s[2,6,7,8]+s[3,6,7,8]+s[4,6,7,8]+s[5,6,7,8],p[4,5,7,8]},
{{0,0,0,0,0,0,0,0,-1},s[5,6,7,8],p[4,6,7,8]},
{{-1,1,0,0,0,-1,0,0,1},s[1,2,5,6]+s[1,2,5,7]+s[1,2,5,8]+s[1,2,6,7]+s[1,2,6,8]+s[1,2,7,8]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,4,7]+s[1,3,4,8]+s[1,3,5,6]+s[1,3,5,7]+s[1,3,5,8]+s[1,3,6,7]+s[1,3,6,8]+s[1,3,7,8]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+2*s[1,5,6,7]+2*s[1,5,6,8]+2*s[1,5,7,8]+2*s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+2*s[2,5,6,8]+2*s[2,5,7,8]+2*s[2,6,7,8]+2*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+2*s[3,4,6,8]+2*s[3,4,7,8]+3*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+2*s[3,6,7,8]+3*s[4,5,6,7]+2*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+3*s[5,6,7,8],p[1,2,4,8]*p[3,5,6,7]-p[1,2,3,8]*p[4,5,6,7]},
{{1,0,0,0,0,0,0,0,-1},s[1,2,4,5]+s[1,3,4,5]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[2,3,4,5]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+s[5,6,7,8],p[1,2,3,5]*p[4,6,7,8]-p[1,2,3,4]*p[5,6,7,8]},
{{-1,0,0,1,0,0,0,-1,1},s[1,2,5,6]+s[1,3,5,6]+s[1,4,5,6]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+2*s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+2*s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+2*s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+2*s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+2*s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+2*s[4,5,6,7]+2*s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+2*s[5,6,7,8],-(p[1,6,7,8]*p[2,3,4,5])+p[1,5,7,8]*p[2,3,4,6]},
{{0,0,0,-1,0,0,0,1,0},s[1,2,6,7]+s[1,2,6,8]+s[1,2,7,8]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,4,7]+s[1,3,4,8]+s[1,3,5,6]+s[1,3,5,7]+s[1,3,5,8]+2*s[1,3,6,7]+s[1,3,6,8]+s[1,3,7,8]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+2*s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+2*s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+2*s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+2*s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+2*s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+2*s[2,6,7,8]+2*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+3*s[3,4,6,7]+2*s[3,4,6,8]+2*s[3,4,7,8]+3*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+3*s[3,6,7,8]+3*s[4,5,6,7]+2*s[4,5,6,8]+2*s[4,5,7,8]+3*s[4,6,7,8]+3*s[5,6,7,8],-(p[1,2,7,8]*p[3,4,5,6])+p[1,2,6,8]*p[3,4,5,7]},
{{0,0,0,1,0,0,0,-1,0},s[1,2,4,5]+s[1,2,4,6]+s[1,2,5,6]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+2*s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+2*s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+2*s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+2*s[4,5,6,7]+2*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+2*s[5,6,7,8],-(p[1,2,3,8]*p[4,5,6,7])+p[1,2,3,7]*p[4,5,6,8]},
{{-1,0,0,0,0,0,0,0,1},s[1,2,5,6]+s[1,2,5,7]+s[1,2,5,8]+s[1,2,6,7]+s[1,2,6,8]+s[1,2,7,8]+s[1,3,5,6]+s[1,3,5,7]+s[1,3,5,8]+s[1,3,6,7]+s[1,3,6,8]+s[1,3,7,8]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+2*s[1,5,6,7]+2*s[1,5,6,8]+2*s[1,5,7,8]+2*s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+2*s[2,3,5,6]+2*s[2,3,5,7]+s[2,3,5,8]+2*s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+2*s[2,4,5,6]+2*s[2,4,5,7]+s[2,4,5,8]+2*s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+3*s[2,5,6,7]+2*s[2,5,6,8]+2*s[2,5,7,8]+2*s[2,6,7,8]+2*s[3,4,5,6]+2*s[3,4,5,7]+s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+3*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+2*s[3,6,7,8]+3*s[4,5,6,7]+2*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+3*s[5,6,7,8],p[1,5,6,7]*p[2,3,4,8]-p[1,2,3,4]*p[5,6,7,8]},
{{0,1,0,0,0,-1,0,0,0},s[1,3,4,5]+s[2,3,4,5]+s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+s[5,6,7,8],-(p[1,6,7,8]*p[2,3,4,5])+p[1,3,4,5]*p[2,6,7,8]},
{{0,-1,0,0,0,1,0,0,0},s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+2*s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+2*s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+2*s[4,5,6,7]+2*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+2*s[5,6,7,8],p[1,3,7,8]*p[2,4,5,6]-p[1,2,7,8]*p[3,4,5,6]},
{{-1,1,0,0,0,-1,-1,0,1},s[1,2,5,6]+s[1,2,5,7]+s[1,2,5,8]+s[1,2,6,7]+s[1,2,6,8]+2*s[1,2,7,8]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,4,7]+s[1,3,4,8]+s[1,3,5,6]+s[1,3,5,7]+s[1,3,5,8]+s[1,3,6,7]+s[1,3,6,8]+2*s[1,3,7,8]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+2*s[1,4,7,8]+2*s[1,5,6,7]+2*s[1,5,6,8]+3*s[1,5,7,8]+3*s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+2*s[2,3,7,8]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+2*s[2,4,7,8]+2*s[2,5,6,7]+2*s[2,5,6,8]+3*s[2,5,7,8]+3*s[2,6,7,8]+2*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+2*s[3,4,6,8]+3*s[3,4,7,8]+3*s[3,5,6,7]+3*s[3,5,6,8]+3*s[3,5,7,8]+3*s[3,6,7,8]+3*s[4,5,6,7]+3*s[4,5,6,8]+3*s[4,5,7,8]+3*s[4,6,7,8]+4*s[5,6,7,8],p[1,2,4,8]*p[3,5,6,8]-p[1,2,3,8]*p[4,5,6,8]},
{{1,0,0,0,-1,1,0,1,0},s[1,2,4,5]+s[1,3,4,5]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,5,6,7]+2*s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,6,7]+2*s[2,4,5,6]+2*s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,5,6,7]+2*s[3,4,5,6]+2*s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,5,6,7]+2*s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+s[5,6,7,8],p[1,2,3,5]*p[1,4,6,7]-p[1,2,3,4]*p[1,5,6,7]},
{{-1,0,-1,1,0,0,0,-1,1},s[1,2,5,6]+s[1,3,5,6]+s[1,4,5,6]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+s[2,3,5,6]+s[2,4,5,6]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+2*s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+2*s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+2*s[4,5,6,7]+2*s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+2*s[5,6,7,8],p[2,3,4,6]*p[2,5,7,8]-p[2,3,4,5]*p[2,6,7,8]},
{{0,-1,1,-1,0,0,0,1,0},s[1,2,6,7]+s[1,2,6,8]+s[1,2,7,8]+s[1,3,6,7]+s[1,3,6,8]+s[1,3,7,8]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+2*s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+2*s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+2*s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+2*s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+2*s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+2*s[2,6,7,8]+s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+2*s[3,6,7,8]+3*s[4,5,6,7]+2*s[4,5,6,8]+2*s[4,5,7,8]+3*s[4,6,7,8]+3*s[5,6,7,8],-(p[1,3,7,8]*p[3,4,5,6])+p[1,3,6,8]*p[3,4,5,7]},
{{-1,1,0,1,0,0,0,-1,0},s[1,2,5,6]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+s[1,4,5,6]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+s[2,4,5,6]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+2*s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+2*s[5,6,7,8],-(p[1,2,4,8]*p[4,5,6,7])+p[1,2,4,7]*p[4,5,6,8]},
{{0,-1,0,-1,1,0,0,0,1},s[1,2,6,7]+s[1,2,6,8]+s[1,2,7,8]+s[1,3,6,7]+s[1,3,6,8]+s[1,3,7,8]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+2*s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+2*s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+2*s[2,4,5,6]+2*s[2,4,5,7]+s[2,4,5,8]+2*s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+2*s[2,6,7,8]+2*s[3,4,5,6]+2*s[3,4,5,7]+s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+2*s[3,6,7,8]+3*s[4,5,6,7]+2*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+2*s[5,6,7,8],p[1,5,6,7]*p[2,3,5,8]-p[1,2,3,5]*p[5,6,7,8]},
{{-1,1,0,1,0,-1,0,0,0},s[1,2,5,6]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+s[1,4,5,6]+s[1,5,6,7]+s[1,5,6,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+s[2,4,5,6]+s[2,5,6,7]+s[2,5,6,8]+2*s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+2*s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+2*s[4,5,6,7]+2*s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+2*s[5,6,7,8],-(p[1,6,7,8]*p[2,3,4,6])+p[1,3,4,6]*p[2,6,7,8]},
{{0,-1,0,-1,0,1,1,0,0},s[1,2,6,7]+s[1,3,6,7]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+2*s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+2*s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+2*s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+2*s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+2*s[2,4,5,6]+2*s[2,4,5,7]+s[2,4,5,8]+2*s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+2*s[2,6,7,8]+2*s[3,4,5,6]+2*s[3,4,5,7]+s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+2*s[3,6,7,8]+3*s[4,5,6,7]+2*s[4,5,6,8]+2*s[4,5,7,8]+3*s[4,6,7,8]+3*s[5,6,7,8],p[1,3,7,8]*p[2,4,5,7]-p[1,2,7,8]*p[3,4,5,7]},
{{-1,1,0,0,0,-1,0,-1,1},s[1,2,5,6]+s[1,2,5,7]+s[1,2,5,8]+s[1,2,6,7]+s[1,2,6,8]+s[1,2,7,8]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,4,7]+s[1,3,4,8]+s[1,3,5,6]+s[1,3,5,7]+s[1,3,5,8]+s[1,3,6,7]+s[1,3,6,8]+s[1,3,7,8]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+2*s[1,5,6,7]+2*s[1,5,6,8]+2*s[1,5,7,8]+3*s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+2*s[2,5,6,8]+2*s[2,5,7,8]+3*s[2,6,7,8]+2*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+2*s[3,4,6,8]+2*s[3,4,7,8]+3*s[3,5,6,7]+3*s[3,5,6,8]+3*s[3,5,7,8]+3*s[3,6,7,8]+3*s[4,5,6,7]+3*s[4,5,6,8]+3*s[4,5,7,8]+3*s[4,6,7,8]+4*s[5,6,7,8],p[1,2,4,8]*p[3,5,7,8]-p[1,2,3,8]*p[4,5,7,8]},
{{1,0,0,0,-1,1,-1,1,0},s[1,2,4,5]+s[1,2,7,8]+s[1,3,4,5]+s[1,3,7,8]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+2*s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+2*s[2,4,5,6]+2*s[2,4,5,7]+2*s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+2*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+2*s[4,5,6,7]+2*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+2*s[5,6,7,8],p[1,2,3,5]*p[1,4,6,8]-p[1,2,3,4]*p[1,5,6,8]},
{{-1,0,0,0,1,0,1,0,0},s[1,2,5,6]+s[1,2,5,7]+s[1,2,6,7]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,4,7]+2*s[1,3,5,6]+s[1,3,5,7]+s[1,3,6,7]+2*s[1,4,5,6]+s[1,4,5,7]+s[1,4,6,7]+2*s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+2*s[2,3,5,6]+s[2,3,5,7]+s[2,3,6,7]+2*s[2,4,5,6]+s[2,4,5,7]+s[2,4,6,7]+2*s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+3*s[3,5,6,7]+2*s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+3*s[4,5,6,7]+2*s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+2*s[5,6,7,8],-(p[1,2,6,7]*p[2,3,4,5])+p[1,2,5,7]*p[2,3,4,6]},
{{0,-1,0,-1,0,0,0,1,0},s[1,2,6,7]+s[1,2,6,8]+s[1,2,7,8]+s[1,3,6,7]+s[1,3,6,8]+s[1,3,7,8]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+2*s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+2*s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+2*s[1,6,7,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+2*s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+2*s[2,6,7,8]+s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+2*s[3,6,7,8]+3*s[4,5,6,7]+2*s[4,5,6,8]+2*s[4,5,7,8]+3*s[4,6,7,8]+3*s[5,6,7,8],-(p[2,3,7,8]*p[3,4,5,6])+p[2,3,6,8]*p[3,4,5,7]},
{{-1,0,1,1,0,0,0,-1,0},s[1,2,5,6]+s[1,3,5,6]+s[1,4,5,6]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+s[2,4,5,6]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+s[3,4,5,6]+s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+2*s[5,6,7,8],-(p[1,3,4,8]*p[4,5,6,7])+p[1,3,4,7]*p[4,5,6,8]},
{{0,0,-1,-1,0,1,0,0,1},s[1,2,6,7]+s[1,2,6,8]+s[1,2,7,8]+s[1,3,6,7]+s[1,3,6,8]+s[1,3,7,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+2*s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+2*s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+2*s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+2*s[2,6,7,8]+2*s[3,4,5,6]+2*s[3,4,5,7]+s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+2*s[3,6,7,8]+2*s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+2*s[4,6,7,8]+2*s[5,6,7,8],p[1,5,6,7]*p[2,4,5,8]-p[1,2,4,5]*p[5,6,7,8]},
{{0,0,0,0,1,-1,0,0,0},s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+s[1,4,5,6]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+s[2,4,5,6]+2*s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+2*s[4,5,6,7]+2*s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+s[5,6,7,8],-(p[1,6,7,8]*p[2,3,5,6])+p[1,3,5,6]*p[2,6,7,8]},
{{0,-1,0,0,-1,1,0,1,0},s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+2*s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+2*s[2,4,5,6]+2*s[2,4,5,7]+s[2,4,5,8]+2*s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+2*s[3,4,5,6]+2*s[3,4,5,7]+s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+3*s[4,5,6,7]+2*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+3*s[5,6,7,8],p[1,3,7,8]*p[2,4,6,7]-p[1,2,7,8]*p[3,4,6,7]},
{{-1,1,0,0,0,-1,0,0,0},s[1,2,5,6]+s[1,2,5,7]+s[1,2,5,8]+s[1,2,6,7]+s[1,2,6,8]+s[1,2,7,8]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,4,7]+s[1,3,4,8]+s[1,3,5,6]+s[1,3,5,7]+s[1,3,5,8]+s[1,3,6,7]+s[1,3,6,8]+s[1,3,7,8]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+2*s[1,5,6,7]+2*s[1,5,6,8]+2*s[1,5,7,8]+2*s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+2*s[2,5,6,8]+2*s[2,5,7,8]+2*s[2,6,7,8]+2*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+2*s[3,4,6,8]+2*s[3,4,7,8]+3*s[3,5,6,7]+3*s[3,5,6,8]+3*s[3,5,7,8]+3*s[3,6,7,8]+3*s[4,5,6,7]+3*s[4,5,6,8]+3*s[4,5,7,8]+3*s[4,6,7,8]+4*s[5,6,7,8],p[1,2,4,8]*p[3,6,7,8]-p[1,2,3,8]*p[4,6,7,8]},
{{1,0,0,0,-1,1,0,0,0},s[1,2,4,5]+s[1,3,4,5]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+2*s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+2*s[2,4,5,6]+2*s[2,4,5,7]+2*s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+2*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+2*s[4,5,6,7]+2*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+2*s[5,6,7,8],p[1,2,3,5]*p[1,4,7,8]-p[1,2,3,4]*p[1,5,7,8]},
{{-1,0,0,0,1,0,0,0,0},s[1,2,5,6]+s[1,2,5,7]+s[1,2,5,8]+s[1,2,6,7]+s[1,2,6,8]+s[1,2,7,8]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,4,7]+s[1,3,4,8]+2*s[1,3,5,6]+s[1,3,5,7]+s[1,3,5,8]+s[1,3,6,7]+s[1,3,6,8]+s[1,3,7,8]+2*s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+2*s[1,5,6,7]+2*s[1,5,6,8]+2*s[1,5,7,8]+2*s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+2*s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+2*s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+2*s[2,5,6,8]+2*s[2,5,7,8]+2*s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+2*s[3,4,6,8]+2*s[3,4,7,8]+3*s[3,5,6,7]+3*s[3,5,6,8]+2*s[3,5,7,8]+2*s[3,6,7,8]+3*s[4,5,6,7]+3*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+3*s[5,6,7,8],-(p[1,2,6,8]*p[2,3,4,5])+p[1,2,5,8]*p[2,3,4,6]},
{{1,0,0,0,-1,0,0,1,0},s[1,2,4,5]+s[1,3,4,5]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,5,6,7]+s[2,3,4,5]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,5,6,7]+s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,5,6,7]+2*s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+s[5,6,7,8],-(p[1,2,3,7]*p[3,4,5,6])+p[1,2,3,6]*p[3,4,5,7]},
{{-1,0,0,1,0,0,0,-1,0},s[1,2,5,6]+s[1,3,5,6]+s[1,4,5,6]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+s[2,3,5,6]+s[2,4,5,6]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+s[3,4,5,6]+s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+2*s[5,6,7,8],-(p[2,3,4,8]*p[4,5,6,7])+p[2,3,4,7]*p[4,5,6,8]},
{{0,0,0,-1,0,0,0,0,1},s[1,2,6,7]+s[1,2,6,8]+s[1,2,7,8]+s[1,3,6,7]+s[1,3,6,8]+s[1,3,7,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+2*s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+2*s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+2*s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+2*s[2,6,7,8]+s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+2*s[3,6,7,8]+2*s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+2*s[4,6,7,8]+2*s[5,6,7,8],p[1,5,6,7]*p[3,4,5,8]-p[1,3,4,5]*p[5,6,7,8]},
{{0,0,0,0,1,0,0,0,-1},s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+s[1,4,5,6]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+s[2,4,5,6]+2*s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+s[5,6,7,8],-(p[1,6,7,8]*p[2,4,5,6])+p[1,4,5,6]*p[2,6,7,8]},
{{0,-1,0,0,0,0,0,0,1},s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+2*s[2,4,5,6]+2*s[2,4,5,7]+s[2,4,5,8]+2*s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+2*s[3,4,5,6]+2*s[3,4,5,7]+s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+3*s[4,5,6,7]+2*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+2*s[5,6,7,8],p[1,3,7,8]*p[2,5,6,7]-p[1,2,7,8]*p[3,5,6,7]},
{{0,0,0,-1,1,-1,0,0,0},s[1,2,6,7]+s[1,2,6,8]+s[1,2,7,8]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,4,7]+s[1,3,4,8]+s[1,3,5,6]+s[1,3,5,7]+s[1,3,5,8]+s[1,3,6,7]+s[1,3,6,8]+s[1,3,7,8]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+2*s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+2*s[2,6,7,8]+2*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+2*s[3,4,6,8]+2*s[3,4,7,8]+2*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+3*s[3,6,7,8]+3*s[4,5,6,7]+3*s[4,5,6,8]+3*s[4,5,7,8]+3*s[4,6,7,8]+3*s[5,6,7,8],p[1,2,5,8]*p[3,6,7,8]-p[1,2,3,8]*p[5,6,7,8]},
{{0,0,0,1,-1,1,0,0,0},s[1,2,4,5]+s[1,2,4,6]+s[1,2,5,6]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+2*s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+2*s[1,5,6,7]+2*s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+2*s[2,3,4,5]+2*s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+2*s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+3*s[2,4,5,6]+2*s[2,4,5,7]+2*s[2,4,5,8]+2*s[2,4,6,7]+2*s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+2*s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+2*s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+2*s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+3*s[4,5,6,7]+3*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+3*s[5,6,7,8],p[1,2,3,6]*p[1,4,7,8]-p[1,2,3,4]*p[1,6,7,8]},
{{-1,0,0,-1,1,0,1,0,0},s[1,2,5,6]+s[1,2,5,7]+s[1,2,5,8]+2*s[1,2,6,7]+s[1,2,6,8]+s[1,2,7,8]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,4,7]+s[1,3,4,8]+2*s[1,3,5,6]+2*s[1,3,5,7]+s[1,3,5,8]+2*s[1,3,6,7]+s[1,3,6,8]+s[1,3,7,8]+2*s[1,4,5,6]+2*s[1,4,5,7]+s[1,4,5,8]+2*s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+3*s[1,5,6,7]+2*s[1,5,6,8]+2*s[1,5,7,8]+3*s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+2*s[2,3,5,6]+2*s[2,3,5,7]+s[2,3,5,8]+2*s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+2*s[2,4,5,6]+2*s[2,4,5,7]+s[2,4,5,8]+2*s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+3*s[2,5,6,7]+2*s[2,5,6,8]+2*s[2,5,7,8]+3*s[2,6,7,8]+3*s[3,4,5,6]+3*s[3,4,5,7]+2*s[3,4,5,8]+3*s[3,4,6,7]+2*s[3,4,6,8]+2*s[3,4,7,8]+4*s[3,5,6,7]+3*s[3,5,6,8]+3*s[3,5,7,8]+3*s[3,6,7,8]+4*s[4,5,6,7]+3*s[4,5,6,8]+3*s[4,5,7,8]+3*s[4,6,7,8]+4*s[5,6,7,8],-(p[1,2,7,8]*p[2,3,4,5])+p[1,2,5,8]*p[2,3,4,7]},
{{1,0,0,0,-1,0,-1,1,0},s[1,2,4,5]+s[1,2,7,8]+s[1,3,4,5]+s[1,3,7,8]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+s[2,3,4,5]+s[2,3,7,8]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+2*s[4,5,6,7]+2*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+2*s[5,6,7,8],-(p[1,2,3,8]*p[3,4,5,6])+p[1,2,3,6]*p[3,4,5,8]},
{{-1,0,0,0,0,1,1,0,0},s[1,2,5,6]+s[1,2,5,7]+s[1,2,6,7]+s[1,3,5,6]+s[1,3,5,7]+s[1,3,6,7]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,6,7]+2*s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+2*s[2,3,5,6]+s[2,3,5,7]+s[2,3,6,7]+2*s[2,4,5,6]+s[2,4,5,7]+s[2,4,6,7]+2*s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+2*s[3,4,5,6]+s[3,4,5,7]+s[3,4,6,7]+2*s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+2*s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+2*s[5,6,7,8],p[1,4,5,6]*p[2,3,4,7]-p[1,2,3,4]*p[4,5,6,7]},
{{0,0,-1,-1,0,0,0,0,1},s[1,2,6,7]+s[1,2,6,8]+s[1,2,7,8]+s[1,3,6,7]+s[1,3,6,8]+s[1,3,7,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+2*s[1,6,7,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+2*s[2,6,7,8]+s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+2*s[3,6,7,8]+2*s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+2*s[4,6,7,8]+2*s[5,6,7,8],p[2,5,6,7]*p[3,4,5,8]-p[2,3,4,5]*p[5,6,7,8]},
{{0,-1,1,0,1,0,0,0,-1},s[1,4,5,6]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+s[2,4,5,6]+s[3,4,5,6]+s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+s[5,6,7,8],-(p[1,6,7,8]*p[3,4,5,6])+p[1,4,5,6]*p[3,6,7,8]},
{{0,0,-1,0,-1,1,0,0,1},s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+2*s[3,4,5,6]+2*s[3,4,5,7]+s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+2*s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+2*s[5,6,7,8],p[1,4,7,8]*p[2,5,6,7]-p[1,2,7,8]*p[4,5,6,7]},
{{0,0,0,-1,1,0,0,0,-1},s[1,2,6,7]+s[1,2,6,8]+s[1,2,7,8]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,4,7]+s[1,3,4,8]+s[1,3,5,6]+s[1,3,5,7]+s[1,3,5,8]+s[1,3,6,7]+s[1,3,6,8]+s[1,3,7,8]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+2*s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+2*s[2,6,7,8]+2*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+2*s[3,4,6,8]+2*s[3,4,7,8]+2*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+3*s[3,6,7,8]+2*s[4,5,6,7]+2*s[4,5,6,8]+2*s[4,5,7,8]+3*s[4,6,7,8]+3*s[5,6,7,8],p[1,2,5,8]*p[4,6,7,8]-p[1,2,4,8]*p[5,6,7,8]},
{{0,0,0,1,0,0,0,-1,1},s[1,2,4,5]+s[1,2,4,6]+s[1,2,5,6]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+2*s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+2*s[2,3,4,5]+2*s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+2*s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+3*s[2,4,5,6]+2*s[2,4,5,7]+2*s[2,4,5,8]+2*s[2,4,6,7]+2*s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+2*s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+2*s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+2*s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+3*s[4,5,6,7]+3*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+2*s[5,6,7,8],p[1,2,3,6]*p[1,5,7,8]-p[1,2,3,5]*p[1,6,7,8]},
{{-1,0,0,0,0,0,0,1,0},s[1,2,5,6]+s[1,2,5,7]+s[1,2,5,8]+s[1,2,6,7]+s[1,2,6,8]+s[1,2,7,8]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,4,7]+s[1,3,4,8]+2*s[1,3,5,6]+2*s[1,3,5,7]+s[1,3,5,8]+2*s[1,3,6,7]+s[1,3,6,8]+s[1,3,7,8]+2*s[1,4,5,6]+2*s[1,4,5,7]+s[1,4,5,8]+2*s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+3*s[1,5,6,7]+2*s[1,5,6,8]+2*s[1,5,7,8]+2*s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+2*s[2,3,5,6]+2*s[2,3,5,7]+s[2,3,5,8]+2*s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+2*s[2,4,5,6]+2*s[2,4,5,7]+s[2,4,5,8]+2*s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+3*s[2,5,6,7]+2*s[2,5,6,8]+2*s[2,5,7,8]+2*s[2,6,7,8]+3*s[3,4,5,6]+3*s[3,4,5,7]+2*s[3,4,5,8]+3*s[3,4,6,7]+2*s[3,4,6,8]+2*s[3,4,7,8]+4*s[3,5,6,7]+3*s[3,5,6,8]+3*s[3,5,7,8]+3*s[3,6,7,8]+4*s[4,5,6,7]+3*s[4,5,6,8]+3*s[4,5,7,8]+3*s[4,6,7,8]+4*s[5,6,7,8],-(p[1,2,7,8]*p[2,3,4,6])+p[1,2,6,8]*p[2,3,4,7]},
{{1,0,0,0,-1,0,0,0,0},s[1,2,4,5]+s[1,3,4,5]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+s[2,3,4,5]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+2*s[4,5,6,7]+2*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+2*s[5,6,7,8],-(p[1,2,3,8]*p[3,4,5,7])+p[1,2,3,7]*p[3,4,5,8]},
{{-1,0,0,0,0,1,0,0,0},s[1,2,5,6]+s[1,2,5,7]+s[1,2,5,8]+s[1,2,6,7]+s[1,2,6,8]+s[1,2,7,8]+s[1,3,5,6]+s[1,3,5,7]+s[1,3,5,8]+s[1,3,6,7]+s[1,3,6,8]+s[1,3,7,8]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+2*s[1,5,6,7]+2*s[1,5,6,8]+2*s[1,5,7,8]+2*s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+2*s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+2*s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+2*s[2,5,6,8]+2*s[2,5,7,8]+2*s[2,6,7,8]+2*s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+2*s[3,6,7,8]+2*s[4,5,6,7]+2*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+3*s[5,6,7,8],p[1,4,5,6]*p[2,3,4,8]-p[1,2,3,4]*p[4,5,6,8]},
{{0,1,0,0,0,-1,0,0,1},s[1,3,4,5]+s[2,3,4,5]+s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,5,6,7]+s[4,5,6,7],-(p[1,5,6,7]*p[2,3,4,5])+p[1,3,4,5]*p[2,5,6,7]},
{{0,-1,0,0,1,0,0,0,-1},s[1,4,5,6]+s[2,4,5,6]+s[3,4,5,6]+s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+s[5,6,7,8],-(p[2,6,7,8]*p[3,4,5,6])+p[2,4,5,6]*p[3,6,7,8]},
{{0,0,0,0,-1,0,0,0,1},s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+2*s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+2*s[5,6,7,8],p[1,4,7,8]*p[3,5,6,7]-p[1,3,7,8]*p[4,5,6,7]},
{{0,-1,1,-1,1,0,0,0,-1},s[1,2,6,7]+s[1,2,6,8]+s[1,2,7,8]+s[1,3,6,7]+s[1,3,6,8]+s[1,3,7,8]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+2*s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+2*s[2,6,7,8]+s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+2*s[3,6,7,8]+2*s[4,5,6,7]+2*s[4,5,6,8]+2*s[4,5,7,8]+3*s[4,6,7,8]+3*s[5,6,7,8],p[1,3,5,8]*p[4,6,7,8]-p[1,3,4,8]*p[5,6,7,8]},
{{-1,1,0,1,0,0,0,-1,1},s[1,2,5,6]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+s[1,4,5,6]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+2*s[2,3,4,5]+2*s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+2*s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+2*s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+2*s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+2*s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+2*s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+2*s[4,5,6,7]+2*s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+2*s[5,6,7,8],p[1,2,4,6]*p[1,5,7,8]-p[1,2,4,5]*p[1,6,7,8]},
{{0,-1,0,-1,1,0,0,1,0},s[1,2,6,7]+s[1,2,6,8]+s[1,2,7,8]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,4,7]+s[1,3,4,8]+s[1,3,5,6]+s[1,3,5,7]+s[1,3,5,8]+2*s[1,3,6,7]+s[1,3,6,8]+s[1,3,7,8]+2*s[1,4,5,6]+2*s[1,4,5,7]+s[1,4,5,8]+2*s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+2*s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+2*s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+2*s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+2*s[2,4,5,6]+2*s[2,4,5,7]+s[2,4,5,8]+2*s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+2*s[2,6,7,8]+3*s[3,4,5,6]+3*s[3,4,5,7]+2*s[3,4,5,8]+3*s[3,4,6,7]+2*s[3,4,6,8]+2*s[3,4,7,8]+3*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+3*s[3,6,7,8]+4*s[4,5,6,7]+3*s[4,5,6,8]+3*s[4,5,7,8]+3*s[4,6,7,8]+3*s[5,6,7,8],-(p[1,2,7,8]*p[2,3,5,6])+p[1,2,6,8]*p[2,3,5,7]},
{{0,0,0,1,-1,0,0,0,0},s[1,2,4,5]+s[1,2,4,6]+s[1,2,5,6]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+2*s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+2*s[1,5,6,7]+2*s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+2*s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+2*s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+2*s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+2*s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+3*s[4,5,6,7]+3*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+3*s[5,6,7,8],-(p[1,2,3,8]*p[3,4,6,7])+p[1,2,3,7]*p[3,4,6,8]},
{{-1,0,0,-1,0,1,1,0,0},s[1,2,5,6]+s[1,2,5,7]+s[1,2,5,8]+2*s[1,2,6,7]+s[1,2,6,8]+s[1,2,7,8]+s[1,3,5,6]+s[1,3,5,7]+s[1,3,5,8]+2*s[1,3,6,7]+s[1,3,6,8]+s[1,3,7,8]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+2*s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+3*s[1,5,6,7]+2*s[1,5,6,8]+2*s[1,5,7,8]+3*s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+2*s[2,3,5,6]+2*s[2,3,5,7]+s[2,3,5,8]+2*s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+2*s[2,4,5,6]+2*s[2,4,5,7]+s[2,4,5,8]+2*s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+3*s[2,5,6,7]+2*s[2,5,6,8]+2*s[2,5,7,8]+3*s[2,6,7,8]+2*s[3,4,5,6]+2*s[3,4,5,7]+s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+3*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+3*s[3,6,7,8]+3*s[4,5,6,7]+2*s[4,5,6,8]+2*s[4,5,7,8]+3*s[4,6,7,8]+4*s[5,6,7,8],p[1,4,5,7]*p[2,3,4,8]-p[1,2,3,4]*p[4,5,7,8]},
{{0,1,0,0,0,-1,-1,0,1},s[1,2,7,8]+s[1,3,4,5]+s[1,3,7,8]+s[1,4,7,8]+s[1,5,7,8]+s[1,6,7,8]+s[2,3,4,5]+s[2,3,7,8]+s[2,4,7,8]+s[2,5,7,8]+s[2,6,7,8]+s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+s[5,6,7,8],-(p[1,5,6,8]*p[2,3,4,5])+p[1,3,4,5]*p[2,5,6,8]},
{{0,-1,0,0,0,1,0,1,0},s[1,4,5,6]+s[1,4,5,7]+s[1,4,6,7]+s[1,5,6,7]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,6,7]+2*s[2,4,5,6]+s[2,4,5,7]+s[2,4,6,7]+s[2,5,6,7]+2*s[3,4,5,6]+s[3,4,5,7]+s[3,4,6,7]+s[3,5,6,7]+2*s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+s[5,6,7,8],p[1,3,6,7]*p[2,4,5,6]-p[1,2,6,7]*p[3,4,5,6]},
{{0,0,-1,0,-1,0,0,0,1},s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+2*s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+2*s[5,6,7,8],p[2,4,7,8]*p[3,5,6,7]-p[2,3,7,8]*p[4,5,6,7]},
{{0,-1,0,-1,1,0,0,0,-1},s[1,2,6,7]+s[1,2,6,8]+s[1,2,7,8]+s[1,3,6,7]+s[1,3,6,8]+s[1,3,7,8]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+2*s[1,6,7,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+2*s[2,6,7,8]+s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+2*s[3,6,7,8]+2*s[4,5,6,7]+2*s[4,5,6,8]+2*s[4,5,7,8]+3*s[4,6,7,8]+3*s[5,6,7,8],p[2,3,5,8]*p[4,6,7,8]-p[2,3,4,8]*p[5,6,7,8]},
{{-1,0,1,1,0,0,0,-1,1},s[1,2,5,6]+s[1,3,5,6]+s[1,4,5,6]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+2*s[2,3,4,5]+2*s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+2*s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+2*s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+2*s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+2*s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+2*s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+2*s[4,5,6,7]+2*s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+2*s[5,6,7,8],p[1,3,4,6]*p[1,5,7,8]-p[1,3,4,5]*p[1,6,7,8]},
{{0,0,-1,-1,0,1,0,1,0},s[1,2,6,7]+s[1,2,6,8]+s[1,2,7,8]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,4,7]+s[1,3,4,8]+s[1,3,5,6]+s[1,3,5,7]+s[1,3,5,8]+2*s[1,3,6,7]+s[1,3,6,8]+s[1,3,7,8]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+2*s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+2*s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+2*s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+2*s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+2*s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+2*s[2,6,7,8]+3*s[3,4,5,6]+3*s[3,4,5,7]+2*s[3,4,5,8]+3*s[3,4,6,7]+2*s[3,4,6,8]+2*s[3,4,7,8]+3*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+3*s[3,6,7,8]+3*s[4,5,6,7]+2*s[4,5,6,8]+2*s[4,5,7,8]+3*s[4,6,7,8]+3*s[5,6,7,8],-(p[1,2,7,8]*p[2,4,5,6])+p[1,2,6,8]*p[2,4,5,7]},
{{0,0,0,1,0,-1,0,-1,1},s[1,2,4,5]+s[1,2,4,6]+s[1,2,5,6]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+2*s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+2*s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+2*s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+3*s[4,5,6,7]+3*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+2*s[5,6,7,8],-(p[1,2,3,8]*p[3,5,6,7])+p[1,2,3,7]*p[3,5,6,8]},
{{-1,0,0,0,-1,1,0,1,0},s[1,2,5,6]+s[1,2,5,7]+s[1,2,5,8]+s[1,2,6,7]+s[1,2,6,8]+s[1,2,7,8]+s[1,3,5,6]+s[1,3,5,7]+s[1,3,5,8]+s[1,3,6,7]+s[1,3,6,8]+s[1,3,7,8]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+3*s[1,5,6,7]+2*s[1,5,6,8]+2*s[1,5,7,8]+2*s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+2*s[2,3,5,6]+2*s[2,3,5,7]+s[2,3,5,8]+2*s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+2*s[2,4,5,6]+2*s[2,4,5,7]+s[2,4,5,8]+2*s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+3*s[2,5,6,7]+2*s[2,5,6,8]+2*s[2,5,7,8]+2*s[2,6,7,8]+2*s[3,4,5,6]+2*s[3,4,5,7]+s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+3*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+2*s[3,6,7,8]+3*s[4,5,6,7]+2*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+4*s[5,6,7,8],p[1,4,6,7]*p[2,3,4,8]-p[1,2,3,4]*p[4,6,7,8]},
{{0,1,0,0,0,-1,0,-1,1},s[1,3,4,5]+s[1,6,7,8]+s[2,3,4,5]+s[2,6,7,8]+s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+s[5,6,7,8],-(p[1,5,7,8]*p[2,3,4,5])+p[1,3,4,5]*p[2,5,7,8]},
{{0,-1,0,0,0,1,-1,1,0},s[1,2,7,8]+s[1,3,7,8]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+2*s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+2*s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+2*s[4,5,6,7]+2*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+2*s[5,6,7,8],p[1,3,6,8]*p[2,4,5,6]-p[1,2,6,8]*p[3,4,5,6]},
{{-1,1,0,0,0,-1,1,0,1},s[1,2,5,6]+s[1,2,5,7]+s[1,2,6,7]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,4,7]+s[1,3,5,6]+s[1,3,5,7]+s[1,3,6,7]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,6,7]+2*s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,6,7]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,6,7]+2*s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+2*s[3,4,5,6]+2*s[3,4,5,7]+s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+3*s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+3*s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+2*s[5,6,7,8],p[1,2,4,7]*p[3,5,6,7]-p[1,2,3,7]*p[4,5,6,7]},
{{0,-1,0,-1,0,1,-1,1,0},s[1,2,6,7]+s[1,2,6,8]+2*s[1,2,7,8]+s[1,3,6,7]+s[1,3,6,8]+2*s[1,3,7,8]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+2*s[1,4,6,7]+2*s[1,4,6,8]+2*s[1,4,7,8]+2*s[1,5,6,7]+2*s[1,5,6,8]+2*s[1,5,7,8]+3*s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+2*s[2,3,6,7]+2*s[2,3,6,8]+2*s[2,3,7,8]+2*s[2,4,5,6]+2*s[2,4,5,7]+2*s[2,4,5,8]+2*s[2,4,6,7]+2*s[2,4,6,8]+2*s[2,4,7,8]+2*s[2,5,6,7]+2*s[2,5,6,8]+2*s[2,5,7,8]+3*s[2,6,7,8]+2*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+2*s[3,4,6,8]+2*s[3,4,7,8]+2*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+3*s[3,6,7,8]+3*s[4,5,6,7]+3*s[4,5,6,8]+3*s[4,5,7,8]+4*s[4,6,7,8]+4*s[5,6,7,8],-(p[1,5,6,8]*p[2,3,4,8])+p[1,4,6,8]*p[2,3,5,8]},
{{-1,0,1,0,1,0,1,0,0},s[1,2,5,6]+s[1,2,5,7]+s[1,2,6,7]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,4,7]+2*s[1,3,5,6]+s[1,3,5,7]+s[1,3,6,7]+2*s[1,4,5,6]+s[1,4,5,7]+s[1,4,6,7]+2*s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+2*s[2,3,4,5]+2*s[2,3,4,6]+s[2,3,4,7]+2*s[2,3,5,6]+s[2,3,5,7]+s[2,3,6,7]+2*s[2,4,5,6]+s[2,4,5,7]+s[2,4,6,7]+2*s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+3*s[3,5,6,7]+2*s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+3*s[4,5,6,7]+2*s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+2*s[5,6,7,8],-(p[1,2,6,7]*p[1,3,4,5])+p[1,2,5,7]*p[1,3,4,6]},
{{0,-1,-1,-1,0,1,0,1,0},s[1,2,6,7]+s[1,2,6,8]+s[1,2,7,8]+s[1,3,6,7]+s[1,3,6,8]+s[1,3,7,8]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+2*s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+2*s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+2*s[1,6,7,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+2*s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+2*s[2,6,7,8]+2*s[3,4,5,6]+2*s[3,4,5,7]+s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+2*s[3,6,7,8]+3*s[4,5,6,7]+2*s[4,5,6,8]+2*s[4,5,7,8]+3*s[4,6,7,8]+3*s[5,6,7,8],-(p[2,3,7,8]*p[2,4,5,6])+p[2,3,6,8]*p[2,4,5,7]},
{{-1,0,1,1,0,-1,0,-1,1},s[1,2,5,6]+s[1,3,5,6]+s[1,4,5,6]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+s[2,4,5,6]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+s[3,4,5,6]+s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+2*s[4,5,6,7]+2*s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+2*s[5,6,7,8],-(p[1,3,4,8]*p[3,5,6,7])+p[1,3,4,7]*p[3,5,6,8]},
{{0,0,-1,-1,-1,2,0,1,0},s[1,2,6,7]+s[1,2,6,8]+s[1,2,7,8]+s[1,3,6,7]+s[1,3,6,8]+s[1,3,7,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+2*s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+2*s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+2*s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+2*s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+2*s[2,6,7,8]+2*s[3,4,5,6]+2*s[3,4,5,7]+s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+2*s[3,6,7,8]+2*s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+2*s[4,6,7,8]+3*s[5,6,7,8],p[1,4,6,7]*p[2,4,5,8]-p[1,2,4,5]*p[4,6,7,8]},
{{0,0,0,0,1,-1,0,-1,1},s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+s[1,4,5,6]+s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+s[2,4,5,6]+s[2,6,7,8]+2*s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+2*s[4,5,6,7]+2*s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+s[5,6,7,8],-(p[1,5,7,8]*p[2,3,5,6])+p[1,3,5,6]*p[2,5,7,8]},
{{0,-1,0,0,-1,1,-1,2,0},s[1,2,7,8]+s[1,3,7,8]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+2*s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+2*s[2,4,5,6]+2*s[2,4,5,7]+s[2,4,5,8]+2*s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+2*s[3,4,5,6]+2*s[3,4,5,7]+s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+3*s[4,5,6,7]+2*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+3*s[5,6,7,8],p[1,3,6,8]*p[2,4,6,7]-p[1,2,6,8]*p[3,4,6,7]},
{{-1,1,0,0,0,-1,1,-1,1},s[1,2,5,6]+s[1,2,5,7]+s[1,2,6,7]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,4,7]+s[1,3,5,6]+s[1,3,5,7]+s[1,3,6,7]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,6,7]+2*s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+2*s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,6,7]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,6,7]+2*s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+2*s[2,6,7,8]+2*s[3,4,5,6]+2*s[3,4,5,7]+s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+3*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+2*s[3,6,7,8]+3*s[4,5,6,7]+2*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+3*s[5,6,7,8],p[1,2,4,7]*p[3,5,7,8]-p[1,2,3,7]*p[4,5,7,8]},
{{0,-1,0,-1,0,1,0,0,0},s[1,2,6,7]+s[1,2,6,8]+s[1,2,7,8]+s[1,3,6,7]+s[1,3,6,8]+s[1,3,7,8]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+2*s[1,4,6,7]+2*s[1,4,6,8]+2*s[1,4,7,8]+2*s[1,5,6,7]+2*s[1,5,6,8]+2*s[1,5,7,8]+3*s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+2*s[2,3,6,7]+2*s[2,3,6,8]+2*s[2,3,7,8]+2*s[2,4,5,6]+2*s[2,4,5,7]+2*s[2,4,5,8]+2*s[2,4,6,7]+2*s[2,4,6,8]+2*s[2,4,7,8]+2*s[2,5,6,7]+2*s[2,5,6,8]+2*s[2,5,7,8]+3*s[2,6,7,8]+2*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+2*s[3,4,6,8]+2*s[3,4,7,8]+2*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+3*s[3,6,7,8]+3*s[4,5,6,7]+3*s[4,5,6,8]+3*s[4,5,7,8]+4*s[4,6,7,8]+4*s[5,6,7,8],-(p[1,5,7,8]*p[2,3,4,8])+p[1,4,7,8]*p[2,3,5,8]},
{{-1,0,1,0,1,0,0,0,0},s[1,2,5,6]+s[1,2,5,7]+s[1,2,5,8]+s[1,2,6,7]+s[1,2,6,8]+s[1,2,7,8]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,4,7]+s[1,3,4,8]+2*s[1,3,5,6]+s[1,3,5,7]+s[1,3,5,8]+s[1,3,6,7]+s[1,3,6,8]+s[1,3,7,8]+2*s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+2*s[1,5,6,7]+2*s[1,5,6,8]+2*s[1,5,7,8]+2*s[1,6,7,8]+2*s[2,3,4,5]+2*s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+2*s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+2*s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+2*s[2,5,6,8]+2*s[2,5,7,8]+2*s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+2*s[3,4,6,8]+2*s[3,4,7,8]+3*s[3,5,6,7]+3*s[3,5,6,8]+2*s[3,5,7,8]+2*s[3,6,7,8]+3*s[4,5,6,7]+3*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+3*s[5,6,7,8],-(p[1,2,6,8]*p[1,3,4,5])+p[1,2,5,8]*p[1,3,4,6]},
{{1,0,-1,0,-1,1,0,1,0},s[1,2,4,5]+s[1,3,4,5]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,5,6,7]+s[2,3,4,5]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,5,6,7]+2*s[3,4,5,6]+2*s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,5,6,7]+2*s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+s[5,6,7,8],-(p[1,2,3,7]*p[2,4,5,6])+p[1,2,3,6]*p[2,4,5,7]},
{{-1,0,0,1,0,-1,0,-1,1},s[1,2,5,6]+s[1,3,5,6]+s[1,4,5,6]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+s[2,3,5,6]+s[2,4,5,6]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+s[3,4,5,6]+s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+2*s[4,5,6,7]+2*s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+2*s[5,6,7,8],-(p[2,3,4,8]*p[3,5,6,7])+p[2,3,4,7]*p[3,5,6,8]},
{{0,0,0,-1,-1,1,0,1,0},s[1,2,6,7]+s[1,2,6,8]+s[1,2,7,8]+s[1,3,6,7]+s[1,3,6,8]+s[1,3,7,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+2*s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+2*s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+2*s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+2*s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+2*s[2,6,7,8]+s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+2*s[3,6,7,8]+2*s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+2*s[4,6,7,8]+3*s[5,6,7,8],p[1,4,6,7]*p[3,4,5,8]-p[1,3,4,5]*p[4,6,7,8]},
{{0,0,0,0,1,0,0,-1,0},s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+s[1,4,5,6]+s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+s[2,4,5,6]+s[2,6,7,8]+2*s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+s[5,6,7,8],-(p[1,5,7,8]*p[2,4,5,6])+p[1,4,5,6]*p[2,5,7,8]},
{{0,-1,0,0,0,0,-1,1,1},s[1,2,7,8]+s[1,3,7,8]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+2*s[2,4,5,6]+2*s[2,4,5,7]+s[2,4,5,8]+2*s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+2*s[3,4,5,6]+2*s[3,4,5,7]+s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+3*s[4,5,6,7]+2*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+2*s[5,6,7,8],p[1,3,6,8]*p[2,5,6,7]-p[1,2,6,8]*p[3,5,6,7]},
{{-1,1,0,0,0,-1,1,0,0},s[1,2,5,6]+s[1,2,5,7]+s[1,2,6,7]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,4,7]+s[1,3,5,6]+s[1,3,5,7]+s[1,3,6,7]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,6,7]+2*s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,6,7]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,6,7]+2*s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+2*s[3,4,5,6]+2*s[3,4,5,7]+s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+3*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+2*s[3,6,7,8]+3*s[4,5,6,7]+2*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+3*s[5,6,7,8],p[1,2,4,7]*p[3,6,7,8]-p[1,2,3,7]*p[4,6,7,8]},
{{0,-1,0,0,-1,1,-1,1,0},s[1,2,7,8]+s[1,3,7,8]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+2*s[1,4,7,8]+2*s[1,5,6,7]+2*s[1,5,6,8]+2*s[1,5,7,8]+2*s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+2*s[2,3,7,8]+2*s[2,4,5,6]+2*s[2,4,5,7]+2*s[2,4,5,8]+2*s[2,4,6,7]+2*s[2,4,6,8]+2*s[2,4,7,8]+2*s[2,5,6,7]+2*s[2,5,6,8]+2*s[2,5,7,8]+2*s[2,6,7,8]+2*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+2*s[3,4,6,8]+2*s[3,4,7,8]+2*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+2*s[3,6,7,8]+3*s[4,5,6,7]+3*s[4,5,6,8]+3*s[4,5,7,8]+3*s[4,6,7,8]+4*s[5,6,7,8],-(p[1,6,7,8]*p[2,3,4,8])+p[1,4,7,8]*p[2,3,6,8]},
{{-1,0,1,-1,1,0,1,0,0},s[1,2,5,6]+s[1,2,5,7]+s[1,2,5,8]+2*s[1,2,6,7]+s[1,2,6,8]+s[1,2,7,8]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,4,7]+s[1,3,4,8]+2*s[1,3,5,6]+2*s[1,3,5,7]+s[1,3,5,8]+2*s[1,3,6,7]+s[1,3,6,8]+s[1,3,7,8]+2*s[1,4,5,6]+2*s[1,4,5,7]+s[1,4,5,8]+2*s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+3*s[1,5,6,7]+2*s[1,5,6,8]+2*s[1,5,7,8]+3*s[1,6,7,8]+2*s[2,3,4,5]+2*s[2,3,4,6]+2*s[2,3,4,7]+s[2,3,4,8]+2*s[2,3,5,6]+2*s[2,3,5,7]+s[2,3,5,8]+2*s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+2*s[2,4,5,6]+2*s[2,4,5,7]+s[2,4,5,8]+2*s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+3*s[2,5,6,7]+2*s[2,5,6,8]+2*s[2,5,7,8]+3*s[2,6,7,8]+3*s[3,4,5,6]+3*s[3,4,5,7]+2*s[3,4,5,8]+3*s[3,4,6,7]+2*s[3,4,6,8]+2*s[3,4,7,8]+4*s[3,5,6,7]+3*s[3,5,6,8]+3*s[3,5,7,8]+3*s[3,6,7,8]+4*s[4,5,6,7]+3*s[4,5,6,8]+3*s[4,5,7,8]+3*s[4,6,7,8]+4*s[5,6,7,8],-(p[1,2,7,8]*p[1,3,4,5])+p[1,2,5,8]*p[1,3,4,7]},
{{1,0,-1,0,-1,1,-1,1,0},s[1,2,4,5]+s[1,2,7,8]+s[1,3,4,5]+s[1,3,7,8]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+s[2,3,4,5]+s[2,3,7,8]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+2*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+2*s[4,5,6,7]+2*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+2*s[5,6,7,8],-(p[1,2,3,8]*p[2,4,5,6])+p[1,2,3,6]*p[2,4,5,8]},
{{-1,-1,1,0,1,0,1,0,0},s[1,2,5,6]+s[1,2,5,7]+s[1,2,6,7]+s[1,3,5,6]+s[1,3,5,7]+s[1,3,6,7]+2*s[1,4,5,6]+s[1,4,5,7]+s[1,4,6,7]+2*s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+2*s[2,3,5,6]+s[2,3,5,7]+s[2,3,6,7]+2*s[2,4,5,6]+s[2,4,5,7]+s[2,4,6,7]+2*s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+2*s[3,4,5,6]+s[3,4,5,7]+s[3,4,6,7]+2*s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+3*s[4,5,6,7]+2*s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+2*s[5,6,7,8],p[1,3,5,6]*p[2,3,4,7]-p[1,2,3,4]*p[3,5,6,7]},
{{0,0,-1,-1,-1,1,0,1,0},s[1,2,6,7]+s[1,2,6,8]+s[1,2,7,8]+s[1,3,6,7]+s[1,3,6,8]+s[1,3,7,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+2*s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+2*s[1,6,7,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+2*s[2,6,7,8]+s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+2*s[3,6,7,8]+2*s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+2*s[4,6,7,8]+3*s[5,6,7,8],p[2,4,6,7]*p[3,4,5,8]-p[2,3,4,5]*p[4,6,7,8]},
{{0,-1,1,0,1,0,0,-1,0},s[1,4,5,6]+s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+s[2,4,5,6]+s[2,6,7,8]+s[3,4,5,6]+s[3,6,7,8]+s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+s[5,6,7,8],-(p[1,5,7,8]*p[3,4,5,6])+p[1,4,5,6]*p[3,5,7,8]},
{{0,0,-1,0,-1,1,-1,1,1},s[1,2,7,8]+s[1,3,7,8]+s[1,4,7,8]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+2*s[3,4,5,6]+2*s[3,4,5,7]+s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+2*s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+2*s[5,6,7,8],p[1,4,6,8]*p[2,5,6,7]-p[1,2,6,8]*p[4,5,6,7]},
{{0,0,0,-1,1,-1,1,0,0},s[1,2,6,7]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,4,7]+s[1,3,5,6]+s[1,3,5,7]+s[1,3,6,7]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,6,7]+s[1,5,6,7]+s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,6,7]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,6,7]+s[2,5,6,7]+s[2,6,7,8]+2*s[3,4,5,6]+2*s[3,4,5,7]+s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+2*s[3,6,7,8]+3*s[4,5,6,7]+2*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+2*s[5,6,7,8],p[1,2,5,7]*p[3,6,7,8]-p[1,2,3,7]*p[5,6,7,8]},
{{0,-1,0,0,0,0,-1,0,1},s[1,2,7,8]+s[1,3,7,8]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+2*s[1,4,7,8]+s[1,5,6,7]+s[1,5,6,8]+2*s[1,5,7,8]+2*s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+2*s[2,3,7,8]+2*s[2,4,5,6]+2*s[2,4,5,7]+2*s[2,4,5,8]+2*s[2,4,6,7]+2*s[2,4,6,8]+2*s[2,4,7,8]+2*s[2,5,6,7]+2*s[2,5,6,8]+2*s[2,5,7,8]+2*s[2,6,7,8]+2*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+2*s[3,4,6,8]+2*s[3,4,7,8]+2*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+2*s[3,6,7,8]+3*s[4,5,6,7]+3*s[4,5,6,8]+3*s[4,5,7,8]+3*s[4,6,7,8]+3*s[5,6,7,8],-(p[1,6,7,8]*p[2,3,5,8])+p[1,5,7,8]*p[2,3,6,8]},
{{-1,0,1,0,0,0,0,1,0},s[1,2,5,6]+s[1,2,5,7]+s[1,2,5,8]+s[1,2,6,7]+s[1,2,6,8]+s[1,2,7,8]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,4,7]+s[1,3,4,8]+2*s[1,3,5,6]+2*s[1,3,5,7]+s[1,3,5,8]+2*s[1,3,6,7]+s[1,3,6,8]+s[1,3,7,8]+2*s[1,4,5,6]+2*s[1,4,5,7]+s[1,4,5,8]+2*s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+3*s[1,5,6,7]+2*s[1,5,6,8]+2*s[1,5,7,8]+2*s[1,6,7,8]+2*s[2,3,4,5]+2*s[2,3,4,6]+2*s[2,3,4,7]+s[2,3,4,8]+2*s[2,3,5,6]+2*s[2,3,5,7]+s[2,3,5,8]+2*s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+2*s[2,4,5,6]+2*s[2,4,5,7]+s[2,4,5,8]+2*s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+3*s[2,5,6,7]+2*s[2,5,6,8]+2*s[2,5,7,8]+2*s[2,6,7,8]+3*s[3,4,5,6]+3*s[3,4,5,7]+2*s[3,4,5,8]+3*s[3,4,6,7]+2*s[3,4,6,8]+2*s[3,4,7,8]+4*s[3,5,6,7]+3*s[3,5,6,8]+3*s[3,5,7,8]+3*s[3,6,7,8]+4*s[4,5,6,7]+3*s[4,5,6,8]+3*s[4,5,7,8]+3*s[4,6,7,8]+4*s[5,6,7,8],-(p[1,2,7,8]*p[1,3,4,6])+p[1,2,6,8]*p[1,3,4,7]},
{{1,0,-1,0,-1,1,0,0,0},s[1,2,4,5]+s[1,3,4,5]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+s[2,3,4,5]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+2*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+2*s[4,5,6,7]+2*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+2*s[5,6,7,8],-(p[1,2,3,8]*p[2,4,5,7])+p[1,2,3,7]*p[2,4,5,8]},
{{-1,-1,1,0,1,0,0,0,0},s[1,2,5,6]+s[1,2,5,7]+s[1,2,5,8]+s[1,2,6,7]+s[1,2,6,8]+s[1,2,7,8]+s[1,3,5,6]+s[1,3,5,7]+s[1,3,5,8]+s[1,3,6,7]+s[1,3,6,8]+s[1,3,7,8]+2*s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+2*s[1,5,6,7]+2*s[1,5,6,8]+2*s[1,5,7,8]+2*s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+2*s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+2*s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+2*s[2,5,6,8]+2*s[2,5,7,8]+2*s[2,6,7,8]+2*s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+2*s[3,6,7,8]+3*s[4,5,6,7]+3*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+3*s[5,6,7,8],p[1,3,5,6]*p[2,3,4,8]-p[1,2,3,4]*p[3,5,6,8]},
{{0,1,0,0,-1,0,0,1,0},s[1,3,4,5]+s[1,5,6,7]+s[2,3,4,5]+s[2,5,6,7]+s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,5,6,7]+s[4,5,6,7]+s[5,6,7,8],-(p[1,4,6,7]*p[2,3,4,5])+p[1,3,4,5]*p[2,4,6,7]},
{{0,-1,0,0,1,0,0,-1,0},s[1,4,5,6]+s[1,6,7,8]+s[2,4,5,6]+s[2,6,7,8]+s[3,4,5,6]+s[3,6,7,8]+s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+s[5,6,7,8],-(p[2,5,7,8]*p[3,4,5,6])+p[2,4,5,6]*p[3,5,7,8]},
{{0,0,0,0,-1,0,-1,1,1},s[1,2,7,8]+s[1,3,7,8]+s[1,4,7,8]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+2*s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+2*s[5,6,7,8],p[1,4,6,8]*p[3,5,6,7]-p[1,3,6,8]*p[4,5,6,7]},
{{0,0,0,-1,1,0,1,0,-1},s[1,2,6,7]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,4,7]+s[1,3,5,6]+s[1,3,5,7]+s[1,3,6,7]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,6,7]+s[1,5,6,7]+s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,6,7]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,6,7]+s[2,5,6,7]+s[2,6,7,8]+2*s[3,4,5,6]+2*s[3,4,5,7]+s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+2*s[3,6,7,8]+2*s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+2*s[4,6,7,8]+2*s[5,6,7,8],p[1,2,5,7]*p[4,6,7,8]-p[1,2,4,7]*p[5,6,7,8]},
{{0,0,-1,0,-1,1,-1,0,1},s[1,2,7,8]+s[1,3,7,8]+s[1,4,7,8]+s[1,5,6,7]+s[1,5,6,8]+2*s[1,5,7,8]+2*s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+2*s[2,3,7,8]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+2*s[2,4,7,8]+2*s[2,5,6,7]+2*s[2,5,6,8]+2*s[2,5,7,8]+2*s[2,6,7,8]+2*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+2*s[3,4,6,8]+2*s[3,4,7,8]+2*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+2*s[3,6,7,8]+2*s[4,5,6,7]+2*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+3*s[5,6,7,8],-(p[1,6,7,8]*p[2,4,5,8])+p[1,5,7,8]*p[2,4,6,8]},
{{0,-1,1,-1,1,0,0,1,0},s[1,2,6,7]+s[1,2,6,8]+s[1,2,7,8]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,4,7]+s[1,3,4,8]+s[1,3,5,6]+s[1,3,5,7]+s[1,3,5,8]+2*s[1,3,6,7]+s[1,3,6,8]+s[1,3,7,8]+2*s[1,4,5,6]+2*s[1,4,5,7]+s[1,4,5,8]+2*s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+2*s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+2*s[1,6,7,8]+2*s[2,3,4,5]+2*s[2,3,4,6]+2*s[2,3,4,7]+s[2,3,4,8]+2*s[2,3,5,6]+2*s[2,3,5,7]+s[2,3,5,8]+2*s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+2*s[2,4,5,6]+2*s[2,4,5,7]+s[2,4,5,8]+2*s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+2*s[2,6,7,8]+3*s[3,4,5,6]+3*s[3,4,5,7]+2*s[3,4,5,8]+3*s[3,4,6,7]+2*s[3,4,6,8]+2*s[3,4,7,8]+3*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+3*s[3,6,7,8]+4*s[4,5,6,7]+3*s[4,5,6,8]+3*s[4,5,7,8]+3*s[4,6,7,8]+3*s[5,6,7,8],-(p[1,2,7,8]*p[1,3,5,6])+p[1,2,6,8]*p[1,3,5,7]},
{{0,0,-1,1,-1,1,0,0,0},s[1,2,4,5]+s[1,2,4,6]+s[1,2,5,6]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+2*s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+2*s[1,5,6,7]+2*s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+2*s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+2*s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+2*s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+2*s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+3*s[4,5,6,7]+3*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+3*s[5,6,7,8],-(p[1,2,3,8]*p[2,4,6,7])+p[1,2,3,7]*p[2,4,6,8]},
{{-1,-1,1,-1,1,0,1,0,0},s[1,2,5,6]+s[1,2,5,7]+s[1,2,5,8]+2*s[1,2,6,7]+s[1,2,6,8]+s[1,2,7,8]+s[1,3,5,6]+s[1,3,5,7]+s[1,3,5,8]+2*s[1,3,6,7]+s[1,3,6,8]+s[1,3,7,8]+2*s[1,4,5,6]+2*s[1,4,5,7]+s[1,4,5,8]+2*s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+3*s[1,5,6,7]+2*s[1,5,6,8]+2*s[1,5,7,8]+3*s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+2*s[2,3,5,6]+2*s[2,3,5,7]+s[2,3,5,8]+2*s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+2*s[2,4,5,6]+2*s[2,4,5,7]+s[2,4,5,8]+2*s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+3*s[2,5,6,7]+2*s[2,5,6,8]+2*s[2,5,7,8]+3*s[2,6,7,8]+2*s[3,4,5,6]+2*s[3,4,5,7]+s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+3*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+3*s[3,6,7,8]+4*s[4,5,6,7]+3*s[4,5,6,8]+3*s[4,5,7,8]+3*s[4,6,7,8]+4*s[5,6,7,8],p[1,3,5,7]*p[2,3,4,8]-p[1,2,3,4]*p[3,5,7,8]},
{{0,1,0,0,-1,0,-1,1,0},s[1,2,7,8]+s[1,3,4,5]+s[1,3,7,8]+s[1,4,7,8]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+s[2,3,4,5]+s[2,3,7,8]+s[2,4,7,8]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+2*s[5,6,7,8],-(p[1,4,6,8]*p[2,3,4,5])+p[1,3,4,5]*p[2,4,6,8]},
{{0,-1,0,-1,1,1,1,0,0},s[1,2,6,7]+s[1,3,6,7]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,6,7]+s[1,5,6,7]+s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,6,7]+2*s[2,4,5,6]+s[2,4,5,7]+s[2,4,6,7]+s[2,5,6,7]+s[2,6,7,8]+2*s[3,4,5,6]+s[3,4,5,7]+s[3,4,6,7]+s[3,5,6,7]+s[3,6,7,8]+2*s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+s[5,6,7,8],p[1,3,5,7]*p[2,4,5,6]-p[1,2,5,7]*p[3,4,5,6]},
{{0,0,-1,0,-1,0,-1,1,1},s[1,2,7,8]+s[1,3,7,8]+s[1,4,7,8]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+s[2,3,7,8]+s[2,4,7,8]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+2*s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+2*s[5,6,7,8],p[2,4,6,8]*p[3,5,6,7]-p[2,3,6,8]*p[4,5,6,7]},
{{0,-1,1,-1,1,0,1,0,-1},s[1,2,6,7]+s[1,3,6,7]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,6,7]+s[1,5,6,7]+s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,6,7]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,6,7]+s[2,5,6,7]+s[2,6,7,8]+s[3,4,5,6]+s[3,4,5,7]+s[3,4,6,7]+s[3,5,6,7]+s[3,6,7,8]+2*s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+2*s[4,6,7,8]+2*s[5,6,7,8],p[1,3,5,7]*p[4,6,7,8]-p[1,3,4,7]*p[5,6,7,8]},
{{0,0,0,0,-1,0,-1,0,1},s[1,2,7,8]+s[1,3,7,8]+s[1,4,7,8]+s[1,5,6,7]+s[1,5,6,8]+2*s[1,5,7,8]+2*s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+2*s[2,3,7,8]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+2*s[2,4,7,8]+2*s[2,5,6,7]+2*s[2,5,6,8]+2*s[2,5,7,8]+2*s[2,6,7,8]+s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+2*s[3,4,7,8]+2*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+2*s[3,6,7,8]+2*s[4,5,6,7]+2*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+3*s[5,6,7,8],-(p[1,6,7,8]*p[3,4,5,8])+p[1,5,7,8]*p[3,4,6,8]},
{{0,0,0,-1,0,1,0,1,0},s[1,2,6,7]+s[1,2,6,8]+s[1,2,7,8]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,4,7]+s[1,3,4,8]+s[1,3,5,6]+s[1,3,5,7]+s[1,3,5,8]+2*s[1,3,6,7]+s[1,3,6,8]+s[1,3,7,8]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+2*s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+2*s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+2*s[1,6,7,8]+2*s[2,3,4,5]+2*s[2,3,4,6]+2*s[2,3,4,7]+s[2,3,4,8]+2*s[2,3,5,6]+2*s[2,3,5,7]+s[2,3,5,8]+2*s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+2*s[2,4,5,6]+2*s[2,4,5,7]+s[2,4,5,8]+2*s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+2*s[2,6,7,8]+3*s[3,4,5,6]+3*s[3,4,5,7]+2*s[3,4,5,8]+3*s[3,4,6,7]+2*s[3,4,6,8]+2*s[3,4,7,8]+3*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+3*s[3,6,7,8]+3*s[4,5,6,7]+2*s[4,5,6,8]+2*s[4,5,7,8]+3*s[4,6,7,8]+3*s[5,6,7,8],-(p[1,2,7,8]*p[1,4,5,6])+p[1,2,6,8]*p[1,4,5,7]},
{{0,0,-1,1,0,0,0,-1,1},s[1,2,4,5]+s[1,2,4,6]+s[1,2,5,6]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+2*s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+2*s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+2*s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+2*s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+3*s[4,5,6,7]+3*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+2*s[5,6,7,8],-(p[1,2,3,8]*p[2,5,6,7])+p[1,2,3,7]*p[2,5,6,8]},
{{-1,-1,1,0,0,0,0,1,0},s[1,2,5,6]+s[1,2,5,7]+s[1,2,5,8]+s[1,2,6,7]+s[1,2,6,8]+s[1,2,7,8]+s[1,3,5,6]+s[1,3,5,7]+s[1,3,5,8]+s[1,3,6,7]+s[1,3,6,8]+s[1,3,7,8]+2*s[1,4,5,6]+2*s[1,4,5,7]+s[1,4,5,8]+2*s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+3*s[1,5,6,7]+2*s[1,5,6,8]+2*s[1,5,7,8]+2*s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+2*s[2,3,5,6]+2*s[2,3,5,7]+s[2,3,5,8]+2*s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+2*s[2,4,5,6]+2*s[2,4,5,7]+s[2,4,5,8]+2*s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+3*s[2,5,6,7]+2*s[2,5,6,8]+2*s[2,5,7,8]+2*s[2,6,7,8]+2*s[3,4,5,6]+2*s[3,4,5,7]+s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+3*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+2*s[3,6,7,8]+4*s[4,5,6,7]+3*s[4,5,6,8]+3*s[4,5,7,8]+3*s[4,6,7,8]+4*s[5,6,7,8],p[1,3,6,7]*p[2,3,4,8]-p[1,2,3,4]*p[3,6,7,8]},
{{0,1,0,0,-1,0,0,0,0},s[1,3,4,5]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+s[2,3,4,5]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+2*s[5,6,7,8],-(p[1,4,7,8]*p[2,3,4,5])+p[1,3,4,5]*p[2,4,7,8]},
{{0,-1,0,-1,1,1,0,0,0},s[1,2,6,7]+s[1,2,6,8]+s[1,2,7,8]+s[1,3,6,7]+s[1,3,6,8]+s[1,3,7,8]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+2*s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+2*s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+2*s[2,6,7,8]+2*s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+2*s[3,6,7,8]+2*s[4,5,6,7]+2*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+2*s[5,6,7,8],p[1,3,5,8]*p[2,4,5,6]-p[1,2,5,8]*p[3,4,5,6]},
{{-1,1,0,1,0,-1,0,0,1},s[1,2,5,6]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+s[1,4,5,6]+s[1,5,6,7]+s[1,5,6,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+s[2,4,5,6]+s[2,5,6,7]+s[2,5,6,8]+2*s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+2*s[3,5,6,7]+s[3,5,6,8]+2*s[4,5,6,7]+s[4,5,6,8]+s[5,6,7,8],p[1,2,4,6]*p[3,5,6,7]-p[1,2,3,6]*p[4,5,6,7]},
{{0,-1,0,-1,1,0,1,0,-1},s[1,2,6,7]+s[1,3,6,7]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,6,7]+s[1,5,6,7]+s[1,6,7,8]+s[2,3,6,7]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,6,7]+s[2,5,6,7]+s[2,6,7,8]+s[3,4,5,6]+s[3,4,5,7]+s[3,4,6,7]+s[3,5,6,7]+s[3,6,7,8]+2*s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+2*s[4,6,7,8]+2*s[5,6,7,8],p[2,3,5,7]*p[4,6,7,8]-p[2,3,4,7]*p[5,6,7,8]},
{{0,0,-1,0,-1,0,-1,0,1},s[1,2,7,8]+s[1,3,7,8]+s[1,4,7,8]+s[1,5,6,7]+s[1,5,6,8]+2*s[1,5,7,8]+2*s[1,6,7,8]+s[2,3,7,8]+s[2,4,7,8]+s[2,5,6,7]+s[2,5,6,8]+2*s[2,5,7,8]+2*s[2,6,7,8]+s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+2*s[3,4,7,8]+2*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+2*s[3,6,7,8]+2*s[4,5,6,7]+2*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+3*s[5,6,7,8],-(p[2,6,7,8]*p[3,4,5,8])+p[2,5,7,8]*p[3,4,6,8]},
{{0,-1,1,-1,0,1,0,1,0},s[1,2,6,7]+s[1,2,6,8]+s[1,2,7,8]+s[1,3,6,7]+s[1,3,6,8]+s[1,3,7,8]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+2*s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+2*s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+2*s[1,6,7,8]+2*s[2,3,4,5]+2*s[2,3,4,6]+2*s[2,3,4,7]+s[2,3,4,8]+2*s[2,3,5,6]+2*s[2,3,5,7]+s[2,3,5,8]+2*s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+2*s[2,4,5,6]+2*s[2,4,5,7]+s[2,4,5,8]+2*s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+2*s[2,6,7,8]+2*s[3,4,5,6]+2*s[3,4,5,7]+s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+2*s[3,6,7,8]+3*s[4,5,6,7]+2*s[4,5,6,8]+2*s[4,5,7,8]+3*s[4,6,7,8]+3*s[5,6,7,8],-(p[1,3,7,8]*p[1,4,5,6])+p[1,3,6,8]*p[1,4,5,7]},
{{-1,1,-1,1,0,0,0,-1,1},s[1,2,5,6]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+s[1,4,5,6]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+s[2,4,5,6]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+2*s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+2*s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+2*s[4,5,6,7]+2*s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+2*s[5,6,7,8],-(p[1,2,4,8]*p[2,5,6,7])+p[1,2,4,7]*p[2,5,6,8]},
{{0,-2,1,-1,1,0,0,1,0},s[1,2,6,7]+s[1,2,6,8]+s[1,2,7,8]+s[1,3,6,7]+s[1,3,6,8]+s[1,3,7,8]+2*s[1,4,5,6]+2*s[1,4,5,7]+s[1,4,5,8]+2*s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+2*s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+2*s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+2*s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+2*s[2,4,5,6]+2*s[2,4,5,7]+s[2,4,5,8]+2*s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+2*s[2,6,7,8]+2*s[3,4,5,6]+2*s[3,4,5,7]+s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+2*s[3,6,7,8]+4*s[4,5,6,7]+3*s[4,5,6,8]+3*s[4,5,7,8]+3*s[4,6,7,8]+3*s[5,6,7,8],p[1,3,6,7]*p[2,3,5,8]-p[1,2,3,5]*p[3,6,7,8]},
{{-1,1,0,1,-1,0,0,0,0},s[1,2,5,6]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+s[1,4,5,6]+2*s[1,5,6,7]+2*s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+s[2,4,5,6]+2*s[2,5,6,7]+2*s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+2*s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+2*s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+2*s[4,5,6,7]+2*s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+3*s[5,6,7,8],-(p[1,4,7,8]*p[2,3,4,6])+p[1,3,4,6]*p[2,4,7,8]},
{{0,-1,0,-2,1,1,1,0,0},2*s[1,2,6,7]+s[1,2,6,8]+s[1,2,7,8]+2*s[1,3,6,7]+s[1,3,6,8]+s[1,3,7,8]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+2*s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+2*s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+3*s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+2*s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+2*s[2,4,5,6]+2*s[2,4,5,7]+s[2,4,5,8]+2*s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+3*s[2,6,7,8]+2*s[3,4,5,6]+2*s[3,4,5,7]+s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+3*s[3,6,7,8]+3*s[4,5,6,7]+2*s[4,5,6,8]+2*s[4,5,7,8]+3*s[4,6,7,8]+3*s[5,6,7,8],p[1,3,5,8]*p[2,4,5,7]-p[1,2,5,8]*p[3,4,5,7]},
{{-1,1,0,1,0,-1,-1,0,1},s[1,2,5,6]+s[1,2,7,8]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+s[1,3,7,8]+s[1,4,5,6]+s[1,4,7,8]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+s[2,3,7,8]+s[2,4,5,6]+s[2,4,7,8]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+2*s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+2*s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+2*s[4,5,6,7]+2*s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+2*s[5,6,7,8],p[1,2,4,6]*p[3,5,6,8]-p[1,2,3,6]*p[4,5,6,8]},
{{0,-1,0,-1,0,1,1,1,0},s[1,2,6,7]+s[1,3,6,7]+s[1,4,5,6]+s[1,4,5,7]+2*s[1,4,6,7]+2*s[1,5,6,7]+s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,5,6]+s[2,3,5,7]+2*s[2,3,6,7]+2*s[2,4,5,6]+2*s[2,4,5,7]+2*s[2,4,6,7]+2*s[2,5,6,7]+s[2,6,7,8]+2*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,6,7]+2*s[3,5,6,7]+s[3,6,7,8]+3*s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+2*s[4,6,7,8]+2*s[5,6,7,8],-(p[1,5,6,7]*p[2,3,4,7])+p[1,4,6,7]*p[2,3,5,7]},
{{1,0,0,0,-1,0,0,0,1},s[1,2,4,5]+s[1,3,4,5]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+2*s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+2*s[2,4,5,6]+2*s[2,4,5,7]+2*s[2,4,5,8]+2*s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+2*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+3*s[4,5,6,7]+2*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+2*s[5,6,7,8],-(p[1,2,3,4]*p[1,5,7,8]*p[3,5,6,7])-p[1,2,3,5]*(-(p[1,4,7,8]*p[3,5,6,7])+p[1,3,7,8]*p[4,5,6,7])},
{{-1,0,0,0,1,0,0,0,-1},s[1,2,5,6]+s[1,2,5,7]+s[1,2,5,8]+s[1,2,6,7]+s[1,2,6,8]+s[1,2,7,8]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,4,7]+s[1,3,4,8]+2*s[1,3,5,6]+s[1,3,5,7]+s[1,3,5,8]+s[1,3,6,7]+s[1,3,6,8]+s[1,3,7,8]+2*s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+2*s[1,5,6,7]+2*s[1,5,6,8]+2*s[1,5,7,8]+2*s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+2*s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+2*s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+2*s[2,5,6,8]+2*s[2,5,7,8]+2*s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+2*s[3,4,6,8]+2*s[3,4,7,8]+3*s[3,5,6,7]+3*s[3,5,6,8]+3*s[3,5,7,8]+3*s[3,6,7,8]+3*s[4,5,6,7]+3*s[4,5,6,8]+3*s[4,5,7,8]+3*s[4,6,7,8]+4*s[5,6,7,8],-(p[1,2,6,8]*p[2,3,4,5]*p[4,6,7,8])+p[2,3,4,6]*(p[1,2,5,8]*p[4,6,7,8]-p[1,2,4,8]*p[5,6,7,8])},
{{0,1,0,0,-1,0,-1,0,1},s[1,2,7,8]+s[1,3,4,5]+s[1,3,7,8]+s[1,4,7,8]+s[1,5,6,7]+s[1,5,6,8]+2*s[1,5,7,8]+2*s[1,6,7,8]+2*s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+2*s[2,3,7,8]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+2*s[2,4,7,8]+2*s[2,5,6,7]+2*s[2,5,6,8]+2*s[2,5,7,8]+2*s[2,6,7,8]+2*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+2*s[3,4,6,8]+2*s[3,4,7,8]+2*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+2*s[3,6,7,8]+2*s[4,5,6,7]+2*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+3*s[5,6,7,8],-(p[1,2,3,4]*p[1,5,7,8]*p[4,5,6,8])-p[1,2,4,5]*(-(p[1,4,7,8]*p[3,5,6,8])+p[1,3,7,8]*p[4,5,6,8])},
{{0,-1,0,-1,1,1,0,1,0},s[1,2,6,7]+s[1,2,6,8]+s[1,2,7,8]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,4,7]+s[1,3,4,8]+s[1,3,5,6]+s[1,3,5,7]+s[1,3,5,8]+2*s[1,3,6,7]+s[1,3,6,8]+s[1,3,7,8]+2*s[1,4,5,6]+2*s[1,4,5,7]+s[1,4,5,8]+2*s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+2*s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+2*s[1,6,7,8]+2*s[2,3,4,5]+2*s[2,3,4,6]+2*s[2,3,4,7]+s[2,3,4,8]+2*s[2,3,5,6]+2*s[2,3,5,7]+s[2,3,5,8]+2*s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+3*s[2,4,5,6]+2*s[2,4,5,7]+s[2,4,5,8]+2*s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+2*s[2,6,7,8]+4*s[3,4,5,6]+3*s[3,4,5,7]+2*s[3,4,5,8]+3*s[3,4,6,7]+2*s[3,4,6,8]+2*s[3,4,7,8]+3*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+3*s[3,6,7,8]+4*s[4,5,6,7]+3*s[4,5,6,8]+3*s[4,5,7,8]+3*s[4,6,7,8]+3*s[5,6,7,8],-(p[1,2,6,8]*p[1,5,6,7]*p[2,3,4,5])-(-(p[1,2,5,8]*p[1,4,6,7])+p[1,2,4,8]*p[1,5,6,7])*p[2,3,5,6]},
{{0,0,-1,1,-1,0,0,0,1},s[1,2,4,5]+s[1,2,4,6]+s[1,2,5,6]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+2*s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+2*s[1,5,6,7]+2*s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+2*s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+2*s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+2*s[3,4,6,8]+s[3,4,7,8]+3*s[3,5,6,7]+2*s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+4*s[4,5,6,7]+3*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+3*s[5,6,7,8],-(p[1,2,3,7]*p[2,6,7,8]*p[3,4,5,6])+(p[1,2,3,6]*p[2,5,7,8]-p[1,2,3,5]*p[2,6,7,8])*p[3,4,6,7]},
{{-1,-1,1,-1,1,0,1,0,-1},s[1,2,5,6]+s[1,2,5,7]+s[1,2,5,8]+2*s[1,2,6,7]+s[1,2,6,8]+s[1,2,7,8]+s[1,3,5,6]+s[1,3,5,7]+s[1,3,5,8]+2*s[1,3,6,7]+s[1,3,6,8]+s[1,3,7,8]+2*s[1,4,5,6]+2*s[1,4,5,7]+s[1,4,5,8]+2*s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+3*s[1,5,6,7]+2*s[1,5,6,8]+2*s[1,5,7,8]+3*s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+2*s[2,3,5,6]+2*s[2,3,5,7]+s[2,3,5,8]+2*s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+2*s[2,4,5,6]+2*s[2,4,5,7]+s[2,4,5,8]+2*s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+3*s[2,5,6,7]+2*s[2,5,6,8]+2*s[2,5,7,8]+3*s[2,6,7,8]+2*s[3,4,5,6]+2*s[3,4,5,7]+s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+3*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+3*s[3,6,7,8]+4*s[4,5,6,7]+3*s[4,5,6,8]+3*s[4,5,7,8]+4*s[4,6,7,8]+5*s[5,6,7,8],-(p[1,3,7,8]*p[2,3,4,8]*p[4,5,6,7])-(p[1,3,7,8]*p[2,3,4,6]-p[1,3,6,8]*p[2,3,4,7])*p[4,5,7,8]},
{{1,0,-1,0,-1,1,-1,1,1},s[1,2,4,5]+s[1,2,7,8]+s[1,3,4,5]+s[1,3,7,8]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+2*s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+2*s[2,4,5,6]+2*s[2,4,5,7]+2*s[2,4,5,8]+2*s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+3*s[3,4,5,6]+3*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+3*s[4,5,6,7]+2*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+2*s[5,6,7,8],-(p[1,2,3,4]*p[1,5,6,8]*p[2,5,6,7])-p[1,2,3,5]*(-(p[1,4,6,8]*p[2,5,6,7])+p[1,2,6,8]*p[4,5,6,7])},
{{-1,0,0,0,1,-1,1,0,0},s[1,2,5,6]+s[1,2,5,7]+s[1,2,6,7]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,4,7]+2*s[1,3,5,6]+s[1,3,5,7]+s[1,3,6,7]+2*s[1,4,5,6]+s[1,4,5,7]+s[1,4,6,7]+2*s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+2*s[2,3,5,6]+s[2,3,5,7]+s[2,3,6,7]+2*s[2,4,5,6]+s[2,4,5,7]+s[2,4,6,7]+2*s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+3*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+2*s[3,6,7,8]+4*s[4,5,6,7]+3*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+3*s[5,6,7,8],-(p[1,2,6,7]*p[2,3,4,5]*p[3,6,7,8])+p[2,3,4,6]*(p[1,2,5,7]*p[3,6,7,8]-p[1,2,3,7]*p[5,6,7,8])},
{{0,-1,0,-1,-1,1,0,1,0},s[1,2,6,7]+s[1,2,6,8]+s[1,2,7,8]+s[1,3,6,7]+s[1,3,6,8]+s[1,3,7,8]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+2*s[1,4,6,7]+2*s[1,4,6,8]+2*s[1,4,7,8]+3*s[1,5,6,7]+2*s[1,5,6,8]+2*s[1,5,7,8]+3*s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+2*s[2,3,6,7]+2*s[2,3,6,8]+2*s[2,3,7,8]+2*s[2,4,5,6]+2*s[2,4,5,7]+2*s[2,4,5,8]+3*s[2,4,6,7]+2*s[2,4,6,8]+2*s[2,4,7,8]+3*s[2,5,6,7]+2*s[2,5,6,8]+2*s[2,5,7,8]+3*s[2,6,7,8]+2*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+3*s[3,4,6,7]+2*s[3,4,6,8]+2*s[3,4,7,8]+3*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+3*s[3,6,7,8]+4*s[4,5,6,7]+3*s[4,5,6,8]+3*s[4,5,7,8]+4*s[4,6,7,8]+5*s[5,6,7,8],-(p[1,4,7,8]*p[2,3,7,8]*p[3,4,5,6])-(p[1,6,7,8]*p[2,3,4,8]-p[1,4,7,8]*p[2,3,6,8])*p[3,4,5,7]},
{{-1,0,1,0,1,0,0,-1,0},s[1,2,5,6]+s[1,2,5,7]+s[1,2,5,8]+s[1,2,6,7]+s[1,2,6,8]+s[1,2,7,8]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,4,7]+s[1,3,4,8]+2*s[1,3,5,6]+s[1,3,5,7]+s[1,3,5,8]+s[1,3,6,7]+s[1,3,6,8]+s[1,3,7,8]+2*s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+2*s[1,5,6,7]+2*s[1,5,6,8]+2*s[1,5,7,8]+3*s[1,6,7,8]+2*s[2,3,4,5]+2*s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+2*s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+2*s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+2*s[2,5,6,8]+2*s[2,5,7,8]+3*s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+2*s[3,4,6,8]+2*s[3,4,7,8]+3*s[3,5,6,7]+3*s[3,5,6,8]+3*s[3,5,7,8]+3*s[3,6,7,8]+3*s[4,5,6,7]+3*s[4,5,6,8]+3*s[4,5,7,8]+3*s[4,6,7,8]+4*s[5,6,7,8],-(p[1,2,5,8]*p[1,3,4,8]*p[4,5,6,7])-(p[1,2,7,8]*p[1,3,4,5]-p[1,2,5,8]*p[1,3,4,7])*p[4,5,6,8]},
{{0,1,0,0,-1,0,0,0,1},s[1,3,4,5]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+2*s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+2*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+2*s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+2*s[5,6,7,8],-(p[1,2,3,4]*p[1,5,7,8]*p[4,5,6,7])-p[1,2,4,5]*(-(p[1,4,7,8]*p[3,5,6,7])+p[1,3,7,8]*p[4,5,6,7])},
{{0,1,0,0,-1,0,0,0,1},s[1,3,4,5]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+2*s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+2*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+2*s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+2*s[5,6,7,8],-(p[1,2,3,4]*p[1,5,7,8]*p[4,5,6,7])-p[1,2,4,5]*(-(p[1,4,7,8]*p[3,5,6,7])+p[1,3,7,8]*p[4,5,6,7])},
{{0,1,0,0,-1,0,0,0,1},s[1,3,4,5]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+2*s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+2*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+2*s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+2*s[5,6,7,8],-(p[1,2,3,4]*p[1,5,7,8]*p[4,5,6,7])-p[1,2,4,5]*(-(p[1,4,7,8]*p[3,5,6,7])+p[1,3,7,8]*p[4,5,6,7])},
{{0,1,0,0,-1,0,0,0,1},s[1,3,4,5]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+2*s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+2*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+2*s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+2*s[5,6,7,8],-(p[1,2,3,4]*p[1,5,7,8]*p[4,5,6,7])-p[1,2,4,5]*(-(p[1,4,7,8]*p[3,5,6,7])+p[1,3,7,8]*p[4,5,6,7])},
{{0,1,0,0,-1,0,0,0,1},s[1,3,4,5]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+2*s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+2*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+2*s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+2*s[5,6,7,8],-(p[1,2,3,4]*p[1,5,7,8]*p[4,5,6,7])-p[1,2,4,5]*(-(p[1,4,7,8]*p[3,5,6,7])+p[1,3,7,8]*p[4,5,6,7])},
{{0,1,0,0,-1,0,0,0,1},s[1,3,4,5]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+2*s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+2*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+2*s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+2*s[5,6,7,8],-(p[1,2,3,4]*p[1,5,7,8]*p[4,5,6,7])-p[1,2,4,5]*(-(p[1,4,7,8]*p[3,5,6,7])+p[1,3,7,8]*p[4,5,6,7])},
{{0,1,0,0,-1,0,0,0,1},s[1,3,4,5]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+2*s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+2*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+2*s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+2*s[5,6,7,8],-(p[1,2,3,4]*p[1,5,7,8]*p[4,5,6,7])-p[1,2,4,5]*(-(p[1,4,7,8]*p[3,5,6,7])+p[1,3,7,8]*p[4,5,6,7])},
{{0,1,0,0,-1,0,0,0,1},s[1,3,4,5]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+2*s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+2*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+2*s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+2*s[5,6,7,8],-(p[1,2,3,4]*p[1,5,7,8]*p[4,5,6,7])-p[1,2,4,5]*(-(p[1,4,7,8]*p[3,5,6,7])+p[1,3,7,8]*p[4,5,6,7])},
{{0,0,-1,-1,-1,1,0,0,1},s[1,2,6,7]+s[1,2,6,8]+s[1,2,7,8]+s[1,3,6,7]+s[1,3,6,8]+s[1,3,7,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+2*s[1,5,6,7]+2*s[1,5,6,8]+2*s[1,5,7,8]+3*s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+2*s[2,3,6,7]+2*s[2,3,6,8]+2*s[2,3,7,8]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+2*s[2,4,6,7]+2*s[2,4,6,8]+2*s[2,4,7,8]+3*s[2,5,6,7]+2*s[2,5,6,8]+2*s[2,5,7,8]+3*s[2,6,7,8]+2*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+3*s[3,4,6,7]+2*s[3,4,6,8]+2*s[3,4,7,8]+3*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+3*s[3,6,7,8]+3*s[4,5,6,7]+2*s[4,5,6,8]+2*s[4,5,7,8]+3*s[4,6,7,8]+4*s[5,6,7,8],-(p[1,5,7,8]*p[2,3,4,8]*p[4,5,6,7])-p[2,4,5,8]*(-(p[1,4,7,8]*p[3,5,6,7])+p[1,3,7,8]*p[4,5,6,7])},
{{0,0,-1,-1,-1,1,0,0,1},s[1,2,6,7]+s[1,2,6,8]+s[1,2,7,8]+s[1,3,6,7]+s[1,3,6,8]+s[1,3,7,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+2*s[1,5,6,7]+2*s[1,5,6,8]+2*s[1,5,7,8]+3*s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+2*s[2,3,6,7]+2*s[2,3,6,8]+2*s[2,3,7,8]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+2*s[2,4,6,7]+2*s[2,4,6,8]+2*s[2,4,7,8]+3*s[2,5,6,7]+2*s[2,5,6,8]+2*s[2,5,7,8]+3*s[2,6,7,8]+2*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+3*s[3,4,6,7]+2*s[3,4,6,8]+2*s[3,4,7,8]+3*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+3*s[3,6,7,8]+3*s[4,5,6,7]+2*s[4,5,6,8]+2*s[4,5,7,8]+3*s[4,6,7,8]+4*s[5,6,7,8],-(p[1,5,7,8]*p[2,3,4,8]*p[4,5,6,7])-p[2,4,5,8]*(-(p[1,4,7,8]*p[3,5,6,7])+p[1,3,7,8]*p[4,5,6,7])},
{{0,0,-1,-1,-1,1,0,0,1},s[1,2,6,7]+s[1,2,6,8]+s[1,2,7,8]+s[1,3,6,7]+s[1,3,6,8]+s[1,3,7,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+2*s[1,5,6,7]+2*s[1,5,6,8]+2*s[1,5,7,8]+3*s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+2*s[2,3,6,7]+2*s[2,3,6,8]+2*s[2,3,7,8]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+2*s[2,4,6,7]+2*s[2,4,6,8]+2*s[2,4,7,8]+3*s[2,5,6,7]+2*s[2,5,6,8]+2*s[2,5,7,8]+3*s[2,6,7,8]+2*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+3*s[3,4,6,7]+2*s[3,4,6,8]+2*s[3,4,7,8]+3*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+3*s[3,6,7,8]+3*s[4,5,6,7]+2*s[4,5,6,8]+2*s[4,5,7,8]+3*s[4,6,7,8]+4*s[5,6,7,8],-(p[1,5,7,8]*p[2,3,4,8]*p[4,5,6,7])-p[2,4,5,8]*(-(p[1,4,7,8]*p[3,5,6,7])+p[1,3,7,8]*p[4,5,6,7])},
{{0,0,-1,-1,-1,1,0,0,1},s[1,2,6,7]+s[1,2,6,8]+s[1,2,7,8]+s[1,3,6,7]+s[1,3,6,8]+s[1,3,7,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+2*s[1,5,6,7]+2*s[1,5,6,8]+2*s[1,5,7,8]+3*s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+2*s[2,3,6,7]+2*s[2,3,6,8]+2*s[2,3,7,8]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+2*s[2,4,6,7]+2*s[2,4,6,8]+2*s[2,4,7,8]+3*s[2,5,6,7]+2*s[2,5,6,8]+2*s[2,5,7,8]+3*s[2,6,7,8]+2*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+3*s[3,4,6,7]+2*s[3,4,6,8]+2*s[3,4,7,8]+3*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+3*s[3,6,7,8]+3*s[4,5,6,7]+2*s[4,5,6,8]+2*s[4,5,7,8]+3*s[4,6,7,8]+4*s[5,6,7,8],-(p[1,5,7,8]*p[2,3,4,8]*p[4,5,6,7])-p[2,4,5,8]*(-(p[1,4,7,8]*p[3,5,6,7])+p[1,3,7,8]*p[4,5,6,7])},
{{0,0,-1,-1,-1,1,0,0,1},s[1,2,6,7]+s[1,2,6,8]+s[1,2,7,8]+s[1,3,6,7]+s[1,3,6,8]+s[1,3,7,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+2*s[1,5,6,7]+2*s[1,5,6,8]+2*s[1,5,7,8]+3*s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+2*s[2,3,6,7]+2*s[2,3,6,8]+2*s[2,3,7,8]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+2*s[2,4,6,7]+2*s[2,4,6,8]+2*s[2,4,7,8]+3*s[2,5,6,7]+2*s[2,5,6,8]+2*s[2,5,7,8]+3*s[2,6,7,8]+2*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+3*s[3,4,6,7]+2*s[3,4,6,8]+2*s[3,4,7,8]+3*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+3*s[3,6,7,8]+3*s[4,5,6,7]+2*s[4,5,6,8]+2*s[4,5,7,8]+3*s[4,6,7,8]+4*s[5,6,7,8],-(p[1,5,7,8]*p[2,3,4,8]*p[4,5,6,7])-p[2,4,5,8]*(-(p[1,4,7,8]*p[3,5,6,7])+p[1,3,7,8]*p[4,5,6,7])},
{{0,0,-1,-1,-1,1,0,0,1},s[1,2,6,7]+s[1,2,6,8]+s[1,2,7,8]+s[1,3,6,7]+s[1,3,6,8]+s[1,3,7,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+2*s[1,5,6,7]+2*s[1,5,6,8]+2*s[1,5,7,8]+3*s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+2*s[2,3,6,7]+2*s[2,3,6,8]+2*s[2,3,7,8]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+2*s[2,4,6,7]+2*s[2,4,6,8]+2*s[2,4,7,8]+3*s[2,5,6,7]+2*s[2,5,6,8]+2*s[2,5,7,8]+3*s[2,6,7,8]+2*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+3*s[3,4,6,7]+2*s[3,4,6,8]+2*s[3,4,7,8]+3*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+3*s[3,6,7,8]+3*s[4,5,6,7]+2*s[4,5,6,8]+2*s[4,5,7,8]+3*s[4,6,7,8]+4*s[5,6,7,8],-(p[1,5,7,8]*p[2,3,4,8]*p[4,5,6,7])-p[2,4,5,8]*(-(p[1,4,7,8]*p[3,5,6,7])+p[1,3,7,8]*p[4,5,6,7])},
{{0,0,-1,-1,-1,1,0,0,1},s[1,2,6,7]+s[1,2,6,8]+s[1,2,7,8]+s[1,3,6,7]+s[1,3,6,8]+s[1,3,7,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+2*s[1,5,6,7]+2*s[1,5,6,8]+2*s[1,5,7,8]+3*s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+2*s[2,3,6,7]+2*s[2,3,6,8]+2*s[2,3,7,8]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+2*s[2,4,6,7]+2*s[2,4,6,8]+2*s[2,4,7,8]+3*s[2,5,6,7]+2*s[2,5,6,8]+2*s[2,5,7,8]+3*s[2,6,7,8]+2*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+3*s[3,4,6,7]+2*s[3,4,6,8]+2*s[3,4,7,8]+3*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+3*s[3,6,7,8]+3*s[4,5,6,7]+2*s[4,5,6,8]+2*s[4,5,7,8]+3*s[4,6,7,8]+4*s[5,6,7,8],-(p[1,5,7,8]*p[2,3,4,8]*p[4,5,6,7])-p[2,4,5,8]*(-(p[1,4,7,8]*p[3,5,6,7])+p[1,3,7,8]*p[4,5,6,7])},
{{0,0,-1,-1,-1,1,0,0,1},s[1,2,6,7]+s[1,2,6,8]+s[1,2,7,8]+s[1,3,6,7]+s[1,3,6,8]+s[1,3,7,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+2*s[1,5,6,7]+2*s[1,5,6,8]+2*s[1,5,7,8]+3*s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+2*s[2,3,6,7]+2*s[2,3,6,8]+2*s[2,3,7,8]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+2*s[2,4,6,7]+2*s[2,4,6,8]+2*s[2,4,7,8]+3*s[2,5,6,7]+2*s[2,5,6,8]+2*s[2,5,7,8]+3*s[2,6,7,8]+2*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+3*s[3,4,6,7]+2*s[3,4,6,8]+2*s[3,4,7,8]+3*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+3*s[3,6,7,8]+3*s[4,5,6,7]+2*s[4,5,6,8]+2*s[4,5,7,8]+3*s[4,6,7,8]+4*s[5,6,7,8],-(p[1,5,7,8]*p[2,3,4,8]*p[4,5,6,7])-p[2,4,5,8]*(-(p[1,4,7,8]*p[3,5,6,7])+p[1,3,7,8]*p[4,5,6,7])},
{{-1,0,1,0,1,0,0,0,-1},s[1,2,5,6]+s[1,2,5,7]+s[1,2,5,8]+s[1,2,6,7]+s[1,2,6,8]+s[1,2,7,8]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,4,7]+s[1,3,4,8]+2*s[1,3,5,6]+s[1,3,5,7]+s[1,3,5,8]+s[1,3,6,7]+s[1,3,6,8]+s[1,3,7,8]+2*s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+2*s[1,5,6,7]+2*s[1,5,6,8]+2*s[1,5,7,8]+2*s[1,6,7,8]+2*s[2,3,4,5]+2*s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+2*s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+2*s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+2*s[2,5,6,8]+2*s[2,5,7,8]+2*s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+2*s[3,4,6,8]+2*s[3,4,7,8]+3*s[3,5,6,7]+3*s[3,5,6,8]+3*s[3,5,7,8]+3*s[3,6,7,8]+3*s[4,5,6,7]+3*s[4,5,6,8]+3*s[4,5,7,8]+3*s[4,6,7,8]+4*s[5,6,7,8],-(p[1,2,6,8]*p[1,3,4,5]*p[4,6,7,8])+p[1,3,4,6]*(p[1,2,5,8]*p[4,6,7,8]-p[1,2,4,8]*p[5,6,7,8])},
{{-1,0,1,0,1,0,0,0,-1},s[1,2,5,6]+s[1,2,5,7]+s[1,2,5,8]+s[1,2,6,7]+s[1,2,6,8]+s[1,2,7,8]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,4,7]+s[1,3,4,8]+2*s[1,3,5,6]+s[1,3,5,7]+s[1,3,5,8]+s[1,3,6,7]+s[1,3,6,8]+s[1,3,7,8]+2*s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+2*s[1,5,6,7]+2*s[1,5,6,8]+2*s[1,5,7,8]+2*s[1,6,7,8]+2*s[2,3,4,5]+2*s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+2*s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+2*s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+2*s[2,5,6,8]+2*s[2,5,7,8]+2*s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+2*s[3,4,6,8]+2*s[3,4,7,8]+3*s[3,5,6,7]+3*s[3,5,6,8]+3*s[3,5,7,8]+3*s[3,6,7,8]+3*s[4,5,6,7]+3*s[4,5,6,8]+3*s[4,5,7,8]+3*s[4,6,7,8]+4*s[5,6,7,8],-(p[1,2,6,8]*p[1,3,4,5]*p[4,6,7,8])+p[1,3,4,6]*(p[1,2,5,8]*p[4,6,7,8]-p[1,2,4,8]*p[5,6,7,8])},
{{-1,0,1,0,1,0,0,0,-1},s[1,2,5,6]+s[1,2,5,7]+s[1,2,5,8]+s[1,2,6,7]+s[1,2,6,8]+s[1,2,7,8]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,4,7]+s[1,3,4,8]+2*s[1,3,5,6]+s[1,3,5,7]+s[1,3,5,8]+s[1,3,6,7]+s[1,3,6,8]+s[1,3,7,8]+2*s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+2*s[1,5,6,7]+2*s[1,5,6,8]+2*s[1,5,7,8]+2*s[1,6,7,8]+2*s[2,3,4,5]+2*s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+2*s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+2*s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+2*s[2,5,6,8]+2*s[2,5,7,8]+2*s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+2*s[3,4,6,8]+2*s[3,4,7,8]+3*s[3,5,6,7]+3*s[3,5,6,8]+3*s[3,5,7,8]+3*s[3,6,7,8]+3*s[4,5,6,7]+3*s[4,5,6,8]+3*s[4,5,7,8]+3*s[4,6,7,8]+4*s[5,6,7,8],-(p[1,2,6,8]*p[1,3,4,5]*p[4,6,7,8])+p[1,3,4,6]*(p[1,2,5,8]*p[4,6,7,8]-p[1,2,4,8]*p[5,6,7,8])},
{{-1,0,1,0,1,0,0,0,-1},s[1,2,5,6]+s[1,2,5,7]+s[1,2,5,8]+s[1,2,6,7]+s[1,2,6,8]+s[1,2,7,8]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,4,7]+s[1,3,4,8]+2*s[1,3,5,6]+s[1,3,5,7]+s[1,3,5,8]+s[1,3,6,7]+s[1,3,6,8]+s[1,3,7,8]+2*s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+2*s[1,5,6,7]+2*s[1,5,6,8]+2*s[1,5,7,8]+2*s[1,6,7,8]+2*s[2,3,4,5]+2*s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+2*s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+2*s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+2*s[2,5,6,8]+2*s[2,5,7,8]+2*s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+2*s[3,4,6,8]+2*s[3,4,7,8]+3*s[3,5,6,7]+3*s[3,5,6,8]+3*s[3,5,7,8]+3*s[3,6,7,8]+3*s[4,5,6,7]+3*s[4,5,6,8]+3*s[4,5,7,8]+3*s[4,6,7,8]+4*s[5,6,7,8],-(p[1,2,6,8]*p[1,3,4,5]*p[4,6,7,8])+p[1,3,4,6]*(p[1,2,5,8]*p[4,6,7,8]-p[1,2,4,8]*p[5,6,7,8])},
{{-1,0,1,0,1,0,0,0,-1},s[1,2,5,6]+s[1,2,5,7]+s[1,2,5,8]+s[1,2,6,7]+s[1,2,6,8]+s[1,2,7,8]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,4,7]+s[1,3,4,8]+2*s[1,3,5,6]+s[1,3,5,7]+s[1,3,5,8]+s[1,3,6,7]+s[1,3,6,8]+s[1,3,7,8]+2*s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+2*s[1,5,6,7]+2*s[1,5,6,8]+2*s[1,5,7,8]+2*s[1,6,7,8]+2*s[2,3,4,5]+2*s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+2*s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+2*s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+2*s[2,5,6,8]+2*s[2,5,7,8]+2*s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+2*s[3,4,6,8]+2*s[3,4,7,8]+3*s[3,5,6,7]+3*s[3,5,6,8]+3*s[3,5,7,8]+3*s[3,6,7,8]+3*s[4,5,6,7]+3*s[4,5,6,8]+3*s[4,5,7,8]+3*s[4,6,7,8]+4*s[5,6,7,8],-(p[1,2,6,8]*p[1,3,4,5]*p[4,6,7,8])+p[1,3,4,6]*(p[1,2,5,8]*p[4,6,7,8]-p[1,2,4,8]*p[5,6,7,8])},
{{-1,0,1,0,1,0,0,0,-1},s[1,2,5,6]+s[1,2,5,7]+s[1,2,5,8]+s[1,2,6,7]+s[1,2,6,8]+s[1,2,7,8]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,4,7]+s[1,3,4,8]+2*s[1,3,5,6]+s[1,3,5,7]+s[1,3,5,8]+s[1,3,6,7]+s[1,3,6,8]+s[1,3,7,8]+2*s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+2*s[1,5,6,7]+2*s[1,5,6,8]+2*s[1,5,7,8]+2*s[1,6,7,8]+2*s[2,3,4,5]+2*s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+2*s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+2*s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+2*s[2,5,6,8]+2*s[2,5,7,8]+2*s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+2*s[3,4,6,8]+2*s[3,4,7,8]+3*s[3,5,6,7]+3*s[3,5,6,8]+3*s[3,5,7,8]+3*s[3,6,7,8]+3*s[4,5,6,7]+3*s[4,5,6,8]+3*s[4,5,7,8]+3*s[4,6,7,8]+4*s[5,6,7,8],-(p[1,2,6,8]*p[1,3,4,5]*p[4,6,7,8])+p[1,3,4,6]*(p[1,2,5,8]*p[4,6,7,8]-p[1,2,4,8]*p[5,6,7,8])},
{{-1,0,1,0,1,0,0,0,-1},s[1,2,5,6]+s[1,2,5,7]+s[1,2,5,8]+s[1,2,6,7]+s[1,2,6,8]+s[1,2,7,8]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,4,7]+s[1,3,4,8]+2*s[1,3,5,6]+s[1,3,5,7]+s[1,3,5,8]+s[1,3,6,7]+s[1,3,6,8]+s[1,3,7,8]+2*s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+2*s[1,5,6,7]+2*s[1,5,6,8]+2*s[1,5,7,8]+2*s[1,6,7,8]+2*s[2,3,4,5]+2*s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+2*s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+2*s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+2*s[2,5,6,8]+2*s[2,5,7,8]+2*s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+2*s[3,4,6,8]+2*s[3,4,7,8]+3*s[3,5,6,7]+3*s[3,5,6,8]+3*s[3,5,7,8]+3*s[3,6,7,8]+3*s[4,5,6,7]+3*s[4,5,6,8]+3*s[4,5,7,8]+3*s[4,6,7,8]+4*s[5,6,7,8],-(p[1,2,6,8]*p[1,3,4,5]*p[4,6,7,8])+p[1,3,4,6]*(p[1,2,5,8]*p[4,6,7,8]-p[1,2,4,8]*p[5,6,7,8])},
{{-1,0,1,0,1,0,0,0,-1},s[1,2,5,6]+s[1,2,5,7]+s[1,2,5,8]+s[1,2,6,7]+s[1,2,6,8]+s[1,2,7,8]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,4,7]+s[1,3,4,8]+2*s[1,3,5,6]+s[1,3,5,7]+s[1,3,5,8]+s[1,3,6,7]+s[1,3,6,8]+s[1,3,7,8]+2*s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+2*s[1,5,6,7]+2*s[1,5,6,8]+2*s[1,5,7,8]+2*s[1,6,7,8]+2*s[2,3,4,5]+2*s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+2*s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+2*s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+2*s[2,5,6,8]+2*s[2,5,7,8]+2*s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+2*s[3,4,6,8]+2*s[3,4,7,8]+3*s[3,5,6,7]+3*s[3,5,6,8]+3*s[3,5,7,8]+3*s[3,6,7,8]+3*s[4,5,6,7]+3*s[4,5,6,8]+3*s[4,5,7,8]+3*s[4,6,7,8]+4*s[5,6,7,8],-(p[1,2,6,8]*p[1,3,4,5]*p[4,6,7,8])+p[1,3,4,6]*(p[1,2,5,8]*p[4,6,7,8]-p[1,2,4,8]*p[5,6,7,8])},
{{0,1,0,0,-1,0,-1,1,1},s[1,2,7,8]+s[1,3,4,5]+s[1,3,7,8]+s[1,4,7,8]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+2*s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+2*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+2*s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+2*s[5,6,7,8],-(p[1,2,3,4]*p[1,5,6,8]*p[4,5,6,7])-p[1,2,4,5]*(-(p[1,4,6,8]*p[3,5,6,7])+p[1,3,6,8]*p[4,5,6,7])},
{{0,1,0,0,-1,0,-1,1,1},s[1,2,7,8]+s[1,3,4,5]+s[1,3,7,8]+s[1,4,7,8]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+2*s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+2*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+2*s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+2*s[5,6,7,8],-(p[1,2,3,4]*p[1,5,6,8]*p[4,5,6,7])-p[1,2,4,5]*(-(p[1,4,6,8]*p[3,5,6,7])+p[1,3,6,8]*p[4,5,6,7])},
{{0,1,0,0,-1,0,-1,1,1},s[1,2,7,8]+s[1,3,4,5]+s[1,3,7,8]+s[1,4,7,8]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+2*s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+2*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+2*s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+2*s[5,6,7,8],-(p[1,2,3,4]*p[1,5,6,8]*p[4,5,6,7])-p[1,2,4,5]*(-(p[1,4,6,8]*p[3,5,6,7])+p[1,3,6,8]*p[4,5,6,7])},
{{0,1,0,0,-1,0,-1,1,1},s[1,2,7,8]+s[1,3,4,5]+s[1,3,7,8]+s[1,4,7,8]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+2*s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+2*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+2*s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+2*s[5,6,7,8],-(p[1,2,3,4]*p[1,5,6,8]*p[4,5,6,7])-p[1,2,4,5]*(-(p[1,4,6,8]*p[3,5,6,7])+p[1,3,6,8]*p[4,5,6,7])},
{{0,1,0,0,-1,0,-1,1,1},s[1,2,7,8]+s[1,3,4,5]+s[1,3,7,8]+s[1,4,7,8]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+2*s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+2*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+2*s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+2*s[5,6,7,8],-(p[1,2,3,4]*p[1,5,6,8]*p[4,5,6,7])-p[1,2,4,5]*(-(p[1,4,6,8]*p[3,5,6,7])+p[1,3,6,8]*p[4,5,6,7])},
{{0,1,0,0,-1,0,-1,1,1},s[1,2,7,8]+s[1,3,4,5]+s[1,3,7,8]+s[1,4,7,8]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+2*s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+2*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+2*s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+2*s[5,6,7,8],-(p[1,2,3,4]*p[1,5,6,8]*p[4,5,6,7])-p[1,2,4,5]*(-(p[1,4,6,8]*p[3,5,6,7])+p[1,3,6,8]*p[4,5,6,7])},
{{0,1,0,0,-1,0,-1,1,1},s[1,2,7,8]+s[1,3,4,5]+s[1,3,7,8]+s[1,4,7,8]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+2*s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+2*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+2*s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+2*s[5,6,7,8],-(p[1,2,3,4]*p[1,5,6,8]*p[4,5,6,7])-p[1,2,4,5]*(-(p[1,4,6,8]*p[3,5,6,7])+p[1,3,6,8]*p[4,5,6,7])},
{{0,1,0,0,-1,0,-1,1,1},s[1,2,7,8]+s[1,3,4,5]+s[1,3,7,8]+s[1,4,7,8]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+2*s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+2*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+2*s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+2*s[5,6,7,8],-(p[1,2,3,4]*p[1,5,6,8]*p[4,5,6,7])-p[1,2,4,5]*(-(p[1,4,6,8]*p[3,5,6,7])+p[1,3,6,8]*p[4,5,6,7])},
{{1,-1,0,0,-1,1,0,1,0},s[1,2,4,5]+s[1,3,4,5]+2*s[1,4,5,6]+2*s[1,4,5,7]+2*s[1,4,5,8]+2*s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+2*s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+2*s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+3*s[2,4,5,6]+3*s[2,4,5,7]+2*s[2,4,5,8]+2*s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+3*s[3,4,5,6]+3*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+4*s[4,5,6,7]+3*s[4,5,6,8]+3*s[4,5,7,8]+3*s[4,6,7,8]+3*s[5,6,7,8],p[1,3,7,8]*(p[1,2,3,5]*p[2,4,6,7]-p[1,2,3,4]*p[2,5,6,7])-p[1,2,7,8]*(p[1,2,3,5]*p[3,4,6,7]-p[1,2,3,4]*p[3,5,6,7])},
{{1,-1,0,0,-1,1,0,1,0},s[1,2,4,5]+s[1,3,4,5]+2*s[1,4,5,6]+2*s[1,4,5,7]+2*s[1,4,5,8]+2*s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+2*s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+2*s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+3*s[2,4,5,6]+3*s[2,4,5,7]+2*s[2,4,5,8]+2*s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+3*s[3,4,5,6]+3*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+4*s[4,5,6,7]+3*s[4,5,6,8]+3*s[4,5,7,8]+3*s[4,6,7,8]+3*s[5,6,7,8],p[1,3,7,8]*(p[1,2,3,5]*p[2,4,6,7]-p[1,2,3,4]*p[2,5,6,7])-p[1,2,7,8]*(p[1,2,3,5]*p[3,4,6,7]-p[1,2,3,4]*p[3,5,6,7])},
{{1,-1,0,0,-1,1,0,1,0},s[1,2,4,5]+s[1,3,4,5]+2*s[1,4,5,6]+2*s[1,4,5,7]+2*s[1,4,5,8]+2*s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+2*s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+2*s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+3*s[2,4,5,6]+3*s[2,4,5,7]+2*s[2,4,5,8]+2*s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+3*s[3,4,5,6]+3*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+4*s[4,5,6,7]+3*s[4,5,6,8]+3*s[4,5,7,8]+3*s[4,6,7,8]+3*s[5,6,7,8],p[1,3,7,8]*(p[1,2,3,5]*p[2,4,6,7]-p[1,2,3,4]*p[2,5,6,7])-p[1,2,7,8]*(p[1,2,3,5]*p[3,4,6,7]-p[1,2,3,4]*p[3,5,6,7])},
{{1,-1,0,0,-1,1,0,1,0},s[1,2,4,5]+s[1,3,4,5]+2*s[1,4,5,6]+2*s[1,4,5,7]+2*s[1,4,5,8]+2*s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+2*s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+2*s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+3*s[2,4,5,6]+3*s[2,4,5,7]+2*s[2,4,5,8]+2*s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+3*s[3,4,5,6]+3*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+4*s[4,5,6,7]+3*s[4,5,6,8]+3*s[4,5,7,8]+3*s[4,6,7,8]+3*s[5,6,7,8],p[1,3,7,8]*(p[1,2,3,5]*p[2,4,6,7]-p[1,2,3,4]*p[2,5,6,7])-p[1,2,7,8]*(p[1,2,3,5]*p[3,4,6,7]-p[1,2,3,4]*p[3,5,6,7])},
{{1,-1,0,0,-1,1,0,1,0},s[1,2,4,5]+s[1,3,4,5]+2*s[1,4,5,6]+2*s[1,4,5,7]+2*s[1,4,5,8]+2*s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+2*s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+2*s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+3*s[2,4,5,6]+3*s[2,4,5,7]+2*s[2,4,5,8]+2*s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+3*s[3,4,5,6]+3*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+4*s[4,5,6,7]+3*s[4,5,6,8]+3*s[4,5,7,8]+3*s[4,6,7,8]+3*s[5,6,7,8],p[1,3,7,8]*(p[1,2,3,5]*p[2,4,6,7]-p[1,2,3,4]*p[2,5,6,7])-p[1,2,7,8]*(p[1,2,3,5]*p[3,4,6,7]-p[1,2,3,4]*p[3,5,6,7])},
{{1,-1,0,0,-1,1,0,1,0},s[1,2,4,5]+s[1,3,4,5]+2*s[1,4,5,6]+2*s[1,4,5,7]+2*s[1,4,5,8]+2*s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+2*s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+2*s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+3*s[2,4,5,6]+3*s[2,4,5,7]+2*s[2,4,5,8]+2*s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+3*s[3,4,5,6]+3*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+4*s[4,5,6,7]+3*s[4,5,6,8]+3*s[4,5,7,8]+3*s[4,6,7,8]+3*s[5,6,7,8],p[1,3,7,8]*(p[1,2,3,5]*p[2,4,6,7]-p[1,2,3,4]*p[2,5,6,7])-p[1,2,7,8]*(p[1,2,3,5]*p[3,4,6,7]-p[1,2,3,4]*p[3,5,6,7])},
{{1,-1,0,0,-1,1,0,1,0},s[1,2,4,5]+s[1,3,4,5]+2*s[1,4,5,6]+2*s[1,4,5,7]+2*s[1,4,5,8]+2*s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+2*s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+2*s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+3*s[2,4,5,6]+3*s[2,4,5,7]+2*s[2,4,5,8]+2*s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+3*s[3,4,5,6]+3*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+4*s[4,5,6,7]+3*s[4,5,6,8]+3*s[4,5,7,8]+3*s[4,6,7,8]+3*s[5,6,7,8],p[1,3,7,8]*(p[1,2,3,5]*p[2,4,6,7]-p[1,2,3,4]*p[2,5,6,7])-p[1,2,7,8]*(p[1,2,3,5]*p[3,4,6,7]-p[1,2,3,4]*p[3,5,6,7])},
{{1,-1,0,0,-1,1,0,1,0},s[1,2,4,5]+s[1,3,4,5]+2*s[1,4,5,6]+2*s[1,4,5,7]+2*s[1,4,5,8]+2*s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+2*s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+2*s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+3*s[2,4,5,6]+3*s[2,4,5,7]+2*s[2,4,5,8]+2*s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+3*s[3,4,5,6]+3*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+4*s[4,5,6,7]+3*s[4,5,6,8]+3*s[4,5,7,8]+3*s[4,6,7,8]+3*s[5,6,7,8],p[1,3,7,8]*(p[1,2,3,5]*p[2,4,6,7]-p[1,2,3,4]*p[2,5,6,7])-p[1,2,7,8]*(p[1,2,3,5]*p[3,4,6,7]-p[1,2,3,4]*p[3,5,6,7])},
{{0,1,0,1,0,-1,0,-1,1},s[1,2,4,5]+s[1,2,4,6]+s[1,2,5,6]+2*s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+2*s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+2*s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+2*s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+2*s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+2*s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+3*s[4,5,6,7]+3*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+2*s[5,6,7,8],-(p[1,2,3,8]*(-(p[1,5,6,7]*p[2,3,4,5])+p[1,3,4,5]*p[2,5,6,7]))+p[1,2,3,7]*(-(p[1,5,6,8]*p[2,3,4,5])+p[1,3,4,5]*p[2,5,6,8])},
{{0,1,0,1,0,-1,0,-1,1},s[1,2,4,5]+s[1,2,4,6]+s[1,2,5,6]+2*s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+2*s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+2*s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+2*s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+2*s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+2*s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+3*s[4,5,6,7]+3*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+2*s[5,6,7,8],-(p[1,2,3,8]*(-(p[1,5,6,7]*p[2,3,4,5])+p[1,3,4,5]*p[2,5,6,7]))+p[1,2,3,7]*(-(p[1,5,6,8]*p[2,3,4,5])+p[1,3,4,5]*p[2,5,6,8])},
{{0,1,0,1,0,-1,0,-1,1},s[1,2,4,5]+s[1,2,4,6]+s[1,2,5,6]+2*s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+2*s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+2*s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+2*s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+2*s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+2*s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+3*s[4,5,6,7]+3*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+2*s[5,6,7,8],-(p[1,2,3,8]*(-(p[1,5,6,7]*p[2,3,4,5])+p[1,3,4,5]*p[2,5,6,7]))+p[1,2,3,7]*(-(p[1,5,6,8]*p[2,3,4,5])+p[1,3,4,5]*p[2,5,6,8])},
{{0,1,0,1,0,-1,0,-1,1},s[1,2,4,5]+s[1,2,4,6]+s[1,2,5,6]+2*s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+2*s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+2*s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+2*s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+2*s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+2*s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+3*s[4,5,6,7]+3*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+2*s[5,6,7,8],-(p[1,2,3,8]*(-(p[1,5,6,7]*p[2,3,4,5])+p[1,3,4,5]*p[2,5,6,7]))+p[1,2,3,7]*(-(p[1,5,6,8]*p[2,3,4,5])+p[1,3,4,5]*p[2,5,6,8])},
{{0,1,0,1,0,-1,0,-1,1},s[1,2,4,5]+s[1,2,4,6]+s[1,2,5,6]+2*s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+2*s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+2*s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+2*s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+2*s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+2*s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+3*s[4,5,6,7]+3*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+2*s[5,6,7,8],-(p[1,2,3,8]*(-(p[1,5,6,7]*p[2,3,4,5])+p[1,3,4,5]*p[2,5,6,7]))+p[1,2,3,7]*(-(p[1,5,6,8]*p[2,3,4,5])+p[1,3,4,5]*p[2,5,6,8])},
{{0,1,0,1,0,-1,0,-1,1},s[1,2,4,5]+s[1,2,4,6]+s[1,2,5,6]+2*s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+2*s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+2*s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+2*s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+2*s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+2*s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+3*s[4,5,6,7]+3*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+2*s[5,6,7,8],-(p[1,2,3,8]*(-(p[1,5,6,7]*p[2,3,4,5])+p[1,3,4,5]*p[2,5,6,7]))+p[1,2,3,7]*(-(p[1,5,6,8]*p[2,3,4,5])+p[1,3,4,5]*p[2,5,6,8])},
{{0,1,0,1,0,-1,0,-1,1},s[1,2,4,5]+s[1,2,4,6]+s[1,2,5,6]+2*s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+2*s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+2*s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+2*s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+2*s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+2*s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+3*s[4,5,6,7]+3*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+2*s[5,6,7,8],-(p[1,2,3,8]*(-(p[1,5,6,7]*p[2,3,4,5])+p[1,3,4,5]*p[2,5,6,7]))+p[1,2,3,7]*(-(p[1,5,6,8]*p[2,3,4,5])+p[1,3,4,5]*p[2,5,6,8])},
{{0,1,0,1,0,-1,0,-1,1},s[1,2,4,5]+s[1,2,4,6]+s[1,2,5,6]+2*s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+2*s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+2*s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+2*s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+2*s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+2*s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+3*s[4,5,6,7]+3*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+2*s[5,6,7,8],-(p[1,2,3,8]*(-(p[1,5,6,7]*p[2,3,4,5])+p[1,3,4,5]*p[2,5,6,7]))+p[1,2,3,7]*(-(p[1,5,6,8]*p[2,3,4,5])+p[1,3,4,5]*p[2,5,6,8])},
{{-1,1,0,1,0,-1,0,-2,1},s[1,2,5,6]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+s[1,4,5,6]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+2*s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+s[2,4,5,6]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+2*s[2,6,7,8]+2*s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+2*s[3,6,7,8]+2*s[4,5,6,7]+2*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+3*s[5,6,7,8],(p[1,5,7,8]*p[2,3,4,8]-p[1,3,4,8]*p[2,5,7,8])*p[4,5,6,7]+(-(p[1,5,7,8]*p[2,3,4,7])+p[1,3,4,7]*p[2,5,7,8])*p[4,5,6,8]},
{{-1,1,0,1,0,-1,0,-2,1},s[1,2,5,6]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+s[1,4,5,6]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+2*s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+s[2,4,5,6]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+2*s[2,6,7,8]+2*s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+2*s[3,6,7,8]+2*s[4,5,6,7]+2*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+3*s[5,6,7,8],(p[1,5,7,8]*p[2,3,4,8]-p[1,3,4,8]*p[2,5,7,8])*p[4,5,6,7]+(-(p[1,5,7,8]*p[2,3,4,7])+p[1,3,4,7]*p[2,5,7,8])*p[4,5,6,8]},
{{-1,1,0,1,0,-1,0,-2,1},s[1,2,5,6]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+s[1,4,5,6]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+2*s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+s[2,4,5,6]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+2*s[2,6,7,8]+2*s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+2*s[3,6,7,8]+2*s[4,5,6,7]+2*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+3*s[5,6,7,8],(p[1,5,7,8]*p[2,3,4,8]-p[1,3,4,8]*p[2,5,7,8])*p[4,5,6,7]+(-(p[1,5,7,8]*p[2,3,4,7])+p[1,3,4,7]*p[2,5,7,8])*p[4,5,6,8]},
{{-1,1,0,1,0,-1,0,-2,1},s[1,2,5,6]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+s[1,4,5,6]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+2*s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+s[2,4,5,6]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+2*s[2,6,7,8]+2*s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+2*s[3,6,7,8]+2*s[4,5,6,7]+2*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+3*s[5,6,7,8],(p[1,5,7,8]*p[2,3,4,8]-p[1,3,4,8]*p[2,5,7,8])*p[4,5,6,7]+(-(p[1,5,7,8]*p[2,3,4,7])+p[1,3,4,7]*p[2,5,7,8])*p[4,5,6,8]},
{{-1,1,0,1,0,-1,0,-2,1},s[1,2,5,6]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+s[1,4,5,6]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+2*s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+s[2,4,5,6]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+2*s[2,6,7,8]+2*s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+2*s[3,6,7,8]+2*s[4,5,6,7]+2*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+3*s[5,6,7,8],(p[1,5,7,8]*p[2,3,4,8]-p[1,3,4,8]*p[2,5,7,8])*p[4,5,6,7]+(-(p[1,5,7,8]*p[2,3,4,7])+p[1,3,4,7]*p[2,5,7,8])*p[4,5,6,8]},
{{-1,1,0,1,0,-1,0,-2,1},s[1,2,5,6]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+s[1,4,5,6]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+2*s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+s[2,4,5,6]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+2*s[2,6,7,8]+2*s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+2*s[3,6,7,8]+2*s[4,5,6,7]+2*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+3*s[5,6,7,8],(p[1,5,7,8]*p[2,3,4,8]-p[1,3,4,8]*p[2,5,7,8])*p[4,5,6,7]+(-(p[1,5,7,8]*p[2,3,4,7])+p[1,3,4,7]*p[2,5,7,8])*p[4,5,6,8]},
{{-1,1,0,1,0,-1,0,-2,1},s[1,2,5,6]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+s[1,4,5,6]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+2*s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+s[2,4,5,6]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+2*s[2,6,7,8]+2*s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+2*s[3,6,7,8]+2*s[4,5,6,7]+2*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+3*s[5,6,7,8],(p[1,5,7,8]*p[2,3,4,8]-p[1,3,4,8]*p[2,5,7,8])*p[4,5,6,7]+(-(p[1,5,7,8]*p[2,3,4,7])+p[1,3,4,7]*p[2,5,7,8])*p[4,5,6,8]},
{{-1,1,0,1,0,-1,0,-2,1},s[1,2,5,6]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+s[1,4,5,6]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+2*s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+s[2,4,5,6]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+2*s[2,6,7,8]+2*s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+2*s[3,6,7,8]+2*s[4,5,6,7]+2*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+3*s[5,6,7,8],(p[1,5,7,8]*p[2,3,4,8]-p[1,3,4,8]*p[2,5,7,8])*p[4,5,6,7]+(-(p[1,5,7,8]*p[2,3,4,7])+p[1,3,4,7]*p[2,5,7,8])*p[4,5,6,8]},
{{-1,2,0,1,0,-1,0,-1,1},s[1,2,5,6]+2*s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+s[1,4,5,6]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+2*s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+s[2,4,5,6]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+2*s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+2*s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+2*s[4,5,6,7]+2*s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+2*s[5,6,7,8],-(p[1,2,4,8]*(-(p[1,5,6,7]*p[2,3,4,5])+p[1,3,4,5]*p[2,5,6,7]))+p[1,2,4,7]*(-(p[1,5,6,8]*p[2,3,4,5])+p[1,3,4,5]*p[2,5,6,8])},
{{-1,2,0,1,0,-1,0,-1,1},s[1,2,5,6]+2*s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+s[1,4,5,6]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+2*s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+s[2,4,5,6]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+2*s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+2*s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+2*s[4,5,6,7]+2*s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+2*s[5,6,7,8],-(p[1,2,4,8]*(-(p[1,5,6,7]*p[2,3,4,5])+p[1,3,4,5]*p[2,5,6,7]))+p[1,2,4,7]*(-(p[1,5,6,8]*p[2,3,4,5])+p[1,3,4,5]*p[2,5,6,8])},
{{-1,2,0,1,0,-1,0,-1,1},s[1,2,5,6]+2*s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+s[1,4,5,6]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+2*s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+s[2,4,5,6]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+2*s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+2*s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+2*s[4,5,6,7]+2*s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+2*s[5,6,7,8],-(p[1,2,4,8]*(-(p[1,5,6,7]*p[2,3,4,5])+p[1,3,4,5]*p[2,5,6,7]))+p[1,2,4,7]*(-(p[1,5,6,8]*p[2,3,4,5])+p[1,3,4,5]*p[2,5,6,8])},
{{-1,2,0,1,0,-1,0,-1,1},s[1,2,5,6]+2*s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+s[1,4,5,6]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+2*s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+s[2,4,5,6]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+2*s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+2*s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+2*s[4,5,6,7]+2*s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+2*s[5,6,7,8],-(p[1,2,4,8]*(-(p[1,5,6,7]*p[2,3,4,5])+p[1,3,4,5]*p[2,5,6,7]))+p[1,2,4,7]*(-(p[1,5,6,8]*p[2,3,4,5])+p[1,3,4,5]*p[2,5,6,8])},
{{-1,2,0,1,0,-1,0,-1,1},s[1,2,5,6]+2*s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+s[1,4,5,6]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+2*s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+s[2,4,5,6]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+2*s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+2*s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+2*s[4,5,6,7]+2*s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+2*s[5,6,7,8],-(p[1,2,4,8]*(-(p[1,5,6,7]*p[2,3,4,5])+p[1,3,4,5]*p[2,5,6,7]))+p[1,2,4,7]*(-(p[1,5,6,8]*p[2,3,4,5])+p[1,3,4,5]*p[2,5,6,8])},
{{-1,2,0,1,0,-1,0,-1,1},s[1,2,5,6]+2*s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+s[1,4,5,6]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+2*s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+s[2,4,5,6]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+2*s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+2*s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+2*s[4,5,6,7]+2*s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+2*s[5,6,7,8],-(p[1,2,4,8]*(-(p[1,5,6,7]*p[2,3,4,5])+p[1,3,4,5]*p[2,5,6,7]))+p[1,2,4,7]*(-(p[1,5,6,8]*p[2,3,4,5])+p[1,3,4,5]*p[2,5,6,8])},
{{-1,2,0,1,0,-1,0,-1,1},s[1,2,5,6]+2*s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+s[1,4,5,6]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+2*s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+s[2,4,5,6]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+2*s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+2*s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+2*s[4,5,6,7]+2*s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+2*s[5,6,7,8],-(p[1,2,4,8]*(-(p[1,5,6,7]*p[2,3,4,5])+p[1,3,4,5]*p[2,5,6,7]))+p[1,2,4,7]*(-(p[1,5,6,8]*p[2,3,4,5])+p[1,3,4,5]*p[2,5,6,8])},
{{-1,2,0,1,0,-1,0,-1,1},s[1,2,5,6]+2*s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+s[1,4,5,6]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+2*s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+s[2,4,5,6]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+2*s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+2*s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+2*s[4,5,6,7]+2*s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+2*s[5,6,7,8],-(p[1,2,4,8]*(-(p[1,5,6,7]*p[2,3,4,5])+p[1,3,4,5]*p[2,5,6,7]))+p[1,2,4,7]*(-(p[1,5,6,8]*p[2,3,4,5])+p[1,3,4,5]*p[2,5,6,8])},
{{-1,1,0,1,0,-2,0,-1,1},s[1,2,5,6]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+s[1,4,5,6]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+s[2,4,5,6]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+2*s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+2*s[3,6,7,8]+3*s[4,5,6,7]+3*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+3*s[5,6,7,8],(p[1,6,7,8]*p[2,3,4,8]-p[1,3,4,8]*p[2,6,7,8])*p[3,5,6,7]+(-(p[1,6,7,8]*p[2,3,4,7])+p[1,3,4,7]*p[2,6,7,8])*p[3,5,6,8]},
{{-1,1,0,1,0,-2,0,-1,1},s[1,2,5,6]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+s[1,4,5,6]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+s[2,4,5,6]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+2*s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+2*s[3,6,7,8]+3*s[4,5,6,7]+3*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+3*s[5,6,7,8],(p[1,6,7,8]*p[2,3,4,8]-p[1,3,4,8]*p[2,6,7,8])*p[3,5,6,7]+(-(p[1,6,7,8]*p[2,3,4,7])+p[1,3,4,7]*p[2,6,7,8])*p[3,5,6,8]},
{{-1,1,0,1,0,-2,0,-1,1},s[1,2,5,6]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+s[1,4,5,6]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+s[2,4,5,6]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+2*s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+2*s[3,6,7,8]+3*s[4,5,6,7]+3*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+3*s[5,6,7,8],(p[1,6,7,8]*p[2,3,4,8]-p[1,3,4,8]*p[2,6,7,8])*p[3,5,6,7]+(-(p[1,6,7,8]*p[2,3,4,7])+p[1,3,4,7]*p[2,6,7,8])*p[3,5,6,8]},
{{-1,1,0,1,0,-2,0,-1,1},s[1,2,5,6]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+s[1,4,5,6]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+s[2,4,5,6]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+2*s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+2*s[3,6,7,8]+3*s[4,5,6,7]+3*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+3*s[5,6,7,8],(p[1,6,7,8]*p[2,3,4,8]-p[1,3,4,8]*p[2,6,7,8])*p[3,5,6,7]+(-(p[1,6,7,8]*p[2,3,4,7])+p[1,3,4,7]*p[2,6,7,8])*p[3,5,6,8]},
{{-1,1,0,1,0,-2,0,-1,1},s[1,2,5,6]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+s[1,4,5,6]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+s[2,4,5,6]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+2*s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+2*s[3,6,7,8]+3*s[4,5,6,7]+3*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+3*s[5,6,7,8],(p[1,6,7,8]*p[2,3,4,8]-p[1,3,4,8]*p[2,6,7,8])*p[3,5,6,7]+(-(p[1,6,7,8]*p[2,3,4,7])+p[1,3,4,7]*p[2,6,7,8])*p[3,5,6,8]},
{{-1,1,0,1,0,-2,0,-1,1},s[1,2,5,6]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+s[1,4,5,6]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+s[2,4,5,6]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+2*s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+2*s[3,6,7,8]+3*s[4,5,6,7]+3*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+3*s[5,6,7,8],(p[1,6,7,8]*p[2,3,4,8]-p[1,3,4,8]*p[2,6,7,8])*p[3,5,6,7]+(-(p[1,6,7,8]*p[2,3,4,7])+p[1,3,4,7]*p[2,6,7,8])*p[3,5,6,8]},
{{-1,1,0,1,0,-2,0,-1,1},s[1,2,5,6]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+s[1,4,5,6]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+s[2,4,5,6]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+2*s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+2*s[3,6,7,8]+3*s[4,5,6,7]+3*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+3*s[5,6,7,8],(p[1,6,7,8]*p[2,3,4,8]-p[1,3,4,8]*p[2,6,7,8])*p[3,5,6,7]+(-(p[1,6,7,8]*p[2,3,4,7])+p[1,3,4,7]*p[2,6,7,8])*p[3,5,6,8]},
{{-1,1,0,1,0,-2,0,-1,1},s[1,2,5,6]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+s[1,4,5,6]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+s[2,4,5,6]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+2*s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+2*s[3,6,7,8]+3*s[4,5,6,7]+3*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+3*s[5,6,7,8],(p[1,6,7,8]*p[2,3,4,8]-p[1,3,4,8]*p[2,6,7,8])*p[3,5,6,7]+(-(p[1,6,7,8]*p[2,3,4,7])+p[1,3,4,7]*p[2,6,7,8])*p[3,5,6,8]},
{{-1,1,-1,1,0,-1,0,-1,2},s[1,2,5,6]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+s[1,4,5,6]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+s[2,4,5,6]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+2*s[3,4,6,8]+s[3,4,7,8]+3*s[3,5,6,7]+2*s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+3*s[4,5,6,7]+2*s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+2*s[5,6,7,8],(-(p[1,2,4,8]*p[2,5,6,7])+p[1,2,4,7]*p[2,5,6,8])*p[3,5,6,7]+(p[1,2,3,8]*p[2,5,6,7]-p[1,2,3,7]*p[2,5,6,8])*p[4,5,6,7]},
{{-1,1,-1,1,0,-1,0,-1,2},s[1,2,5,6]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+s[1,4,5,6]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+s[2,4,5,6]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+2*s[3,4,6,8]+s[3,4,7,8]+3*s[3,5,6,7]+2*s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+3*s[4,5,6,7]+2*s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+2*s[5,6,7,8],(-(p[1,2,4,8]*p[2,5,6,7])+p[1,2,4,7]*p[2,5,6,8])*p[3,5,6,7]+(p[1,2,3,8]*p[2,5,6,7]-p[1,2,3,7]*p[2,5,6,8])*p[4,5,6,7]},
{{-1,1,-1,1,0,-1,0,-1,2},s[1,2,5,6]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+s[1,4,5,6]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+s[2,4,5,6]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+2*s[3,4,6,8]+s[3,4,7,8]+3*s[3,5,6,7]+2*s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+3*s[4,5,6,7]+2*s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+2*s[5,6,7,8],(-(p[1,2,4,8]*p[2,5,6,7])+p[1,2,4,7]*p[2,5,6,8])*p[3,5,6,7]+(p[1,2,3,8]*p[2,5,6,7]-p[1,2,3,7]*p[2,5,6,8])*p[4,5,6,7]},
{{-1,1,-1,1,0,-1,0,-1,2},s[1,2,5,6]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+s[1,4,5,6]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+s[2,4,5,6]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+2*s[3,4,6,8]+s[3,4,7,8]+3*s[3,5,6,7]+2*s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+3*s[4,5,6,7]+2*s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+2*s[5,6,7,8],(-(p[1,2,4,8]*p[2,5,6,7])+p[1,2,4,7]*p[2,5,6,8])*p[3,5,6,7]+(p[1,2,3,8]*p[2,5,6,7]-p[1,2,3,7]*p[2,5,6,8])*p[4,5,6,7]},
{{-1,1,-1,1,0,-1,0,-1,2},s[1,2,5,6]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+s[1,4,5,6]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+s[2,4,5,6]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+2*s[3,4,6,8]+s[3,4,7,8]+3*s[3,5,6,7]+2*s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+3*s[4,5,6,7]+2*s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+2*s[5,6,7,8],(-(p[1,2,4,8]*p[2,5,6,7])+p[1,2,4,7]*p[2,5,6,8])*p[3,5,6,7]+(p[1,2,3,8]*p[2,5,6,7]-p[1,2,3,7]*p[2,5,6,8])*p[4,5,6,7]},
{{-1,1,-1,1,0,-1,0,-1,2},s[1,2,5,6]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+s[1,4,5,6]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+s[2,4,5,6]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+2*s[3,4,6,8]+s[3,4,7,8]+3*s[3,5,6,7]+2*s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+3*s[4,5,6,7]+2*s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+2*s[5,6,7,8],(-(p[1,2,4,8]*p[2,5,6,7])+p[1,2,4,7]*p[2,5,6,8])*p[3,5,6,7]+(p[1,2,3,8]*p[2,5,6,7]-p[1,2,3,7]*p[2,5,6,8])*p[4,5,6,7]},
{{-1,1,-1,1,0,-1,0,-1,2},s[1,2,5,6]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+s[1,4,5,6]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+s[2,4,5,6]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+2*s[3,4,6,8]+s[3,4,7,8]+3*s[3,5,6,7]+2*s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+3*s[4,5,6,7]+2*s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+2*s[5,6,7,8],(-(p[1,2,4,8]*p[2,5,6,7])+p[1,2,4,7]*p[2,5,6,8])*p[3,5,6,7]+(p[1,2,3,8]*p[2,5,6,7]-p[1,2,3,7]*p[2,5,6,8])*p[4,5,6,7]},
{{-1,1,-1,1,0,-1,0,-1,2},s[1,2,5,6]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+s[1,4,5,6]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+s[2,4,5,6]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+2*s[3,4,6,8]+s[3,4,7,8]+3*s[3,5,6,7]+2*s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+3*s[4,5,6,7]+2*s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+2*s[5,6,7,8],(-(p[1,2,4,8]*p[2,5,6,7])+p[1,2,4,7]*p[2,5,6,8])*p[3,5,6,7]+(p[1,2,3,8]*p[2,5,6,7]-p[1,2,3,7]*p[2,5,6,8])*p[4,5,6,7]}};
A1={{{-1,0,1,0,1,-1,1,-1,1},s[1,2,5,6]+s[1,2,5,7]+s[1,2,6,7]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,4,7]+2*s[1,3,5,6]+s[1,3,5,7]+s[1,3,6,7]+2*s[1,4,5,6]+s[1,4,5,7]+s[1,4,6,7]+2*s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+2*s[1,6,7,8]+2*s[2,3,4,5]+2*s[2,3,4,6]+s[2,3,4,7]+2*s[2,3,5,6]+s[2,3,5,7]+s[2,3,6,7]+2*s[2,4,5,6]+s[2,4,5,7]+s[2,4,6,7]+2*s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+2*s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+3*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+2*s[3,6,7,8]+4*s[4,5,6,7]+3*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+3*s[5,6,7,8],p[1,2,5,7]*p[1,3,4,6]*p[3,5,7,8]-p[1,3,4,5]*(p[1,2,6,7]*p[3,5,7,8]+p[1,2,3,7]*p[5,6,7,8])},
{{0,-1,-1,-1,-1,2,-1,2,0},s[1,2,6,7]+s[1,2,6,8]+2*s[1,2,7,8]+s[1,3,6,7]+s[1,3,6,8]+2*s[1,3,7,8]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+2*s[1,4,6,7]+2*s[1,4,6,8]+2*s[1,4,7,8]+3*s[1,5,6,7]+2*s[1,5,6,8]+2*s[1,5,7,8]+3*s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+2*s[2,3,6,7]+2*s[2,3,6,8]+2*s[2,3,7,8]+2*s[2,4,5,6]+2*s[2,4,5,7]+2*s[2,4,5,8]+3*s[2,4,6,7]+2*s[2,4,6,8]+2*s[2,4,7,8]+3*s[2,5,6,7]+2*s[2,5,6,8]+2*s[2,5,7,8]+3*s[2,6,7,8]+3*s[3,4,5,6]+3*s[3,4,5,7]+2*s[3,4,5,8]+3*s[3,4,6,7]+2*s[3,4,6,8]+2*s[3,4,7,8]+3*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+3*s[3,6,7,8]+4*s[4,5,6,7]+3*s[4,5,6,8]+3*s[4,5,7,8]+4*s[4,6,7,8]+5*s[5,6,7,8],(-(p[1,6,7,8]*p[2,3,4,8])-p[1,4,6,8]*p[2,3,7,8])*p[2,4,5,6]+p[1,4,6,8]*p[2,3,6,8]*p[2,4,5,7]},
{{0,-1,1,-1,2,0,1,0,-1},s[1,2,6,7]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,4,7]+s[1,3,5,6]+s[1,3,5,7]+s[1,3,6,7]+2*s[1,4,5,6]+s[1,4,5,7]+s[1,4,6,7]+s[1,5,6,7]+s[1,6,7,8]+2*s[2,3,4,5]+2*s[2,3,4,6]+s[2,3,4,7]+2*s[2,3,5,6]+s[2,3,5,7]+s[2,3,6,7]+2*s[2,4,5,6]+s[2,4,5,7]+s[2,4,6,7]+s[2,5,6,7]+s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+2*s[3,6,7,8]+3*s[4,5,6,7]+2*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+2*s[5,6,7,8],-(p[1,2,6,7]*p[1,3,4,5]*p[5,6,7,8])+p[1,3,5,6]*(p[1,2,5,7]*p[4,6,7,8]-p[1,2,4,7]*p[5,6,7,8])},
{{0,-1,1,-1,2,0,1,0,-1},s[1,2,6,7]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,4,7]+s[1,3,5,6]+s[1,3,5,7]+s[1,3,6,7]+2*s[1,4,5,6]+s[1,4,5,7]+s[1,4,6,7]+s[1,5,6,7]+s[1,6,7,8]+2*s[2,3,4,5]+2*s[2,3,4,6]+s[2,3,4,7]+2*s[2,3,5,6]+s[2,3,5,7]+s[2,3,6,7]+2*s[2,4,5,6]+s[2,4,5,7]+s[2,4,6,7]+s[2,5,6,7]+s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+2*s[3,6,7,8]+3*s[4,5,6,7]+2*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+2*s[5,6,7,8],-(p[1,2,6,7]*p[1,3,4,5]*p[5,6,7,8])+p[1,3,5,6]*(p[1,2,5,7]*p[4,6,7,8]-p[1,2,4,7]*p[5,6,7,8])},
{{0,-1,1,-1,2,0,1,0,-1},s[1,2,6,7]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,4,7]+s[1,3,5,6]+s[1,3,5,7]+s[1,3,6,7]+2*s[1,4,5,6]+s[1,4,5,7]+s[1,4,6,7]+s[1,5,6,7]+s[1,6,7,8]+2*s[2,3,4,5]+2*s[2,3,4,6]+s[2,3,4,7]+2*s[2,3,5,6]+s[2,3,5,7]+s[2,3,6,7]+2*s[2,4,5,6]+s[2,4,5,7]+s[2,4,6,7]+s[2,5,6,7]+s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+2*s[3,6,7,8]+3*s[4,5,6,7]+2*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+2*s[5,6,7,8],-(p[1,2,6,7]*p[1,3,4,5]*p[5,6,7,8])+p[1,3,5,6]*(p[1,2,5,7]*p[4,6,7,8]-p[1,2,4,7]*p[5,6,7,8])},
{{0,-1,1,-1,2,0,1,0,-1},s[1,2,6,7]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,4,7]+s[1,3,5,6]+s[1,3,5,7]+s[1,3,6,7]+2*s[1,4,5,6]+s[1,4,5,7]+s[1,4,6,7]+s[1,5,6,7]+s[1,6,7,8]+2*s[2,3,4,5]+2*s[2,3,4,6]+s[2,3,4,7]+2*s[2,3,5,6]+s[2,3,5,7]+s[2,3,6,7]+2*s[2,4,5,6]+s[2,4,5,7]+s[2,4,6,7]+s[2,5,6,7]+s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+2*s[3,6,7,8]+3*s[4,5,6,7]+2*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+2*s[5,6,7,8],-(p[1,2,6,7]*p[1,3,4,5]*p[5,6,7,8])+p[1,3,5,6]*(p[1,2,5,7]*p[4,6,7,8]-p[1,2,4,7]*p[5,6,7,8])},
{{0,-1,1,-1,2,0,1,0,-1},s[1,2,6,7]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,4,7]+s[1,3,5,6]+s[1,3,5,7]+s[1,3,6,7]+2*s[1,4,5,6]+s[1,4,5,7]+s[1,4,6,7]+s[1,5,6,7]+s[1,6,7,8]+2*s[2,3,4,5]+2*s[2,3,4,6]+s[2,3,4,7]+2*s[2,3,5,6]+s[2,3,5,7]+s[2,3,6,7]+2*s[2,4,5,6]+s[2,4,5,7]+s[2,4,6,7]+s[2,5,6,7]+s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+2*s[3,6,7,8]+3*s[4,5,6,7]+2*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+2*s[5,6,7,8],-(p[1,2,6,7]*p[1,3,4,5]*p[5,6,7,8])+p[1,3,5,6]*(p[1,2,5,7]*p[4,6,7,8]-p[1,2,4,7]*p[5,6,7,8])},
{{0,-1,1,-1,2,0,1,0,-1},s[1,2,6,7]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,4,7]+s[1,3,5,6]+s[1,3,5,7]+s[1,3,6,7]+2*s[1,4,5,6]+s[1,4,5,7]+s[1,4,6,7]+s[1,5,6,7]+s[1,6,7,8]+2*s[2,3,4,5]+2*s[2,3,4,6]+s[2,3,4,7]+2*s[2,3,5,6]+s[2,3,5,7]+s[2,3,6,7]+2*s[2,4,5,6]+s[2,4,5,7]+s[2,4,6,7]+s[2,5,6,7]+s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+2*s[3,6,7,8]+3*s[4,5,6,7]+2*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+2*s[5,6,7,8],-(p[1,2,6,7]*p[1,3,4,5]*p[5,6,7,8])+p[1,3,5,6]*(p[1,2,5,7]*p[4,6,7,8]-p[1,2,4,7]*p[5,6,7,8])},
{{0,-1,1,-1,2,0,1,0,-1},s[1,2,6,7]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,4,7]+s[1,3,5,6]+s[1,3,5,7]+s[1,3,6,7]+2*s[1,4,5,6]+s[1,4,5,7]+s[1,4,6,7]+s[1,5,6,7]+s[1,6,7,8]+2*s[2,3,4,5]+2*s[2,3,4,6]+s[2,3,4,7]+2*s[2,3,5,6]+s[2,3,5,7]+s[2,3,6,7]+2*s[2,4,5,6]+s[2,4,5,7]+s[2,4,6,7]+s[2,5,6,7]+s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+2*s[3,6,7,8]+3*s[4,5,6,7]+2*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+2*s[5,6,7,8],-(p[1,2,6,7]*p[1,3,4,5]*p[5,6,7,8])+p[1,3,5,6]*(p[1,2,5,7]*p[4,6,7,8]-p[1,2,4,7]*p[5,6,7,8])},
{{0,-1,1,-1,2,0,1,0,-1},s[1,2,6,7]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,4,7]+s[1,3,5,6]+s[1,3,5,7]+s[1,3,6,7]+2*s[1,4,5,6]+s[1,4,5,7]+s[1,4,6,7]+s[1,5,6,7]+s[1,6,7,8]+2*s[2,3,4,5]+2*s[2,3,4,6]+s[2,3,4,7]+2*s[2,3,5,6]+s[2,3,5,7]+s[2,3,6,7]+2*s[2,4,5,6]+s[2,4,5,7]+s[2,4,6,7]+s[2,5,6,7]+s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+2*s[3,6,7,8]+3*s[4,5,6,7]+2*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+2*s[5,6,7,8],-(p[1,2,6,7]*p[1,3,4,5]*p[5,6,7,8])+p[1,3,5,6]*(p[1,2,5,7]*p[4,6,7,8]-p[1,2,4,7]*p[5,6,7,8])},
{{-1,0,1,0,1,0,1,0,-1},s[1,2,5,6]+s[1,2,5,7]+s[1,2,6,7]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,4,7]+2*s[1,3,5,6]+s[1,3,5,7]+s[1,3,6,7]+2*s[1,4,5,6]+s[1,4,5,7]+s[1,4,6,7]+2*s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+2*s[2,3,4,5]+2*s[2,3,4,6]+s[2,3,4,7]+2*s[2,3,5,6]+s[2,3,5,7]+s[2,3,6,7]+2*s[2,4,5,6]+s[2,4,5,7]+s[2,4,6,7]+2*s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+3*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+2*s[3,6,7,8]+3*s[4,5,6,7]+2*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+3*s[5,6,7,8],-(p[1,2,6,7]*p[1,3,4,5]*p[4,6,7,8])+p[1,3,4,6]*(p[1,2,5,7]*p[4,6,7,8]-p[1,2,4,7]*p[5,6,7,8])},
{{-1,0,1,0,1,0,1,0,-1},s[1,2,5,6]+s[1,2,5,7]+s[1,2,6,7]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,4,7]+2*s[1,3,5,6]+s[1,3,5,7]+s[1,3,6,7]+2*s[1,4,5,6]+s[1,4,5,7]+s[1,4,6,7]+2*s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+2*s[2,3,4,5]+2*s[2,3,4,6]+s[2,3,4,7]+2*s[2,3,5,6]+s[2,3,5,7]+s[2,3,6,7]+2*s[2,4,5,6]+s[2,4,5,7]+s[2,4,6,7]+2*s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+3*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+2*s[3,6,7,8]+3*s[4,5,6,7]+2*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+3*s[5,6,7,8],-(p[1,2,6,7]*p[1,3,4,5]*p[4,6,7,8])+p[1,3,4,6]*(p[1,2,5,7]*p[4,6,7,8]-p[1,2,4,7]*p[5,6,7,8])},
{{-1,0,1,0,1,0,1,0,-1},s[1,2,5,6]+s[1,2,5,7]+s[1,2,6,7]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,4,7]+2*s[1,3,5,6]+s[1,3,5,7]+s[1,3,6,7]+2*s[1,4,5,6]+s[1,4,5,7]+s[1,4,6,7]+2*s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+2*s[2,3,4,5]+2*s[2,3,4,6]+s[2,3,4,7]+2*s[2,3,5,6]+s[2,3,5,7]+s[2,3,6,7]+2*s[2,4,5,6]+s[2,4,5,7]+s[2,4,6,7]+2*s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+3*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+2*s[3,6,7,8]+3*s[4,5,6,7]+2*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+3*s[5,6,7,8],-(p[1,2,6,7]*p[1,3,4,5]*p[4,6,7,8])+p[1,3,4,6]*(p[1,2,5,7]*p[4,6,7,8]-p[1,2,4,7]*p[5,6,7,8])},
{{-1,0,1,0,1,0,1,0,-1},s[1,2,5,6]+s[1,2,5,7]+s[1,2,6,7]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,4,7]+2*s[1,3,5,6]+s[1,3,5,7]+s[1,3,6,7]+2*s[1,4,5,6]+s[1,4,5,7]+s[1,4,6,7]+2*s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+2*s[2,3,4,5]+2*s[2,3,4,6]+s[2,3,4,7]+2*s[2,3,5,6]+s[2,3,5,7]+s[2,3,6,7]+2*s[2,4,5,6]+s[2,4,5,7]+s[2,4,6,7]+2*s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+3*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+2*s[3,6,7,8]+3*s[4,5,6,7]+2*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+3*s[5,6,7,8],-(p[1,2,6,7]*p[1,3,4,5]*p[4,6,7,8])+p[1,3,4,6]*(p[1,2,5,7]*p[4,6,7,8]-p[1,2,4,7]*p[5,6,7,8])},
{{-1,0,1,0,1,0,1,0,-1},s[1,2,5,6]+s[1,2,5,7]+s[1,2,6,7]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,4,7]+2*s[1,3,5,6]+s[1,3,5,7]+s[1,3,6,7]+2*s[1,4,5,6]+s[1,4,5,7]+s[1,4,6,7]+2*s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+2*s[2,3,4,5]+2*s[2,3,4,6]+s[2,3,4,7]+2*s[2,3,5,6]+s[2,3,5,7]+s[2,3,6,7]+2*s[2,4,5,6]+s[2,4,5,7]+s[2,4,6,7]+2*s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+3*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+2*s[3,6,7,8]+3*s[4,5,6,7]+2*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+3*s[5,6,7,8],-(p[1,2,6,7]*p[1,3,4,5]*p[4,6,7,8])+p[1,3,4,6]*(p[1,2,5,7]*p[4,6,7,8]-p[1,2,4,7]*p[5,6,7,8])},
{{-1,0,1,0,1,0,1,0,-1},s[1,2,5,6]+s[1,2,5,7]+s[1,2,6,7]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,4,7]+2*s[1,3,5,6]+s[1,3,5,7]+s[1,3,6,7]+2*s[1,4,5,6]+s[1,4,5,7]+s[1,4,6,7]+2*s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+2*s[2,3,4,5]+2*s[2,3,4,6]+s[2,3,4,7]+2*s[2,3,5,6]+s[2,3,5,7]+s[2,3,6,7]+2*s[2,4,5,6]+s[2,4,5,7]+s[2,4,6,7]+2*s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+3*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+2*s[3,6,7,8]+3*s[4,5,6,7]+2*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+3*s[5,6,7,8],-(p[1,2,6,7]*p[1,3,4,5]*p[4,6,7,8])+p[1,3,4,6]*(p[1,2,5,7]*p[4,6,7,8]-p[1,2,4,7]*p[5,6,7,8])},
{{-1,0,1,0,1,0,1,0,-1},s[1,2,5,6]+s[1,2,5,7]+s[1,2,6,7]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,4,7]+2*s[1,3,5,6]+s[1,3,5,7]+s[1,3,6,7]+2*s[1,4,5,6]+s[1,4,5,7]+s[1,4,6,7]+2*s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+2*s[2,3,4,5]+2*s[2,3,4,6]+s[2,3,4,7]+2*s[2,3,5,6]+s[2,3,5,7]+s[2,3,6,7]+2*s[2,4,5,6]+s[2,4,5,7]+s[2,4,6,7]+2*s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+3*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+2*s[3,6,7,8]+3*s[4,5,6,7]+2*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+3*s[5,6,7,8],-(p[1,2,6,7]*p[1,3,4,5]*p[4,6,7,8])+p[1,3,4,6]*(p[1,2,5,7]*p[4,6,7,8]-p[1,2,4,7]*p[5,6,7,8])},
{{-1,0,1,0,1,0,1,0,-1},s[1,2,5,6]+s[1,2,5,7]+s[1,2,6,7]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,4,7]+2*s[1,3,5,6]+s[1,3,5,7]+s[1,3,6,7]+2*s[1,4,5,6]+s[1,4,5,7]+s[1,4,6,7]+2*s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+2*s[2,3,4,5]+2*s[2,3,4,6]+s[2,3,4,7]+2*s[2,3,5,6]+s[2,3,5,7]+s[2,3,6,7]+2*s[2,4,5,6]+s[2,4,5,7]+s[2,4,6,7]+2*s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+3*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+2*s[3,6,7,8]+3*s[4,5,6,7]+2*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+3*s[5,6,7,8],-(p[1,2,6,7]*p[1,3,4,5]*p[4,6,7,8])+p[1,3,4,6]*(p[1,2,5,7]*p[4,6,7,8]-p[1,2,4,7]*p[5,6,7,8])},
{{-1,0,1,0,1,-1,1,0,0},s[1,2,5,6]+s[1,2,5,7]+s[1,2,6,7]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,4,7]+2*s[1,3,5,6]+s[1,3,5,7]+s[1,3,6,7]+2*s[1,4,5,6]+s[1,4,5,7]+s[1,4,6,7]+2*s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+2*s[2,3,4,5]+2*s[2,3,4,6]+s[2,3,4,7]+2*s[2,3,5,6]+s[2,3,5,7]+s[2,3,6,7]+2*s[2,4,5,6]+s[2,4,5,7]+s[2,4,6,7]+2*s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+3*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+2*s[3,6,7,8]+4*s[4,5,6,7]+3*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+3*s[5,6,7,8],-(p[1,2,6,7]*p[1,3,4,5]*p[3,6,7,8])+p[1,3,4,6]*(p[1,2,5,7]*p[3,6,7,8]-p[1,2,3,7]*p[5,6,7,8])},
{{-1,0,1,0,1,-1,1,0,0},s[1,2,5,6]+s[1,2,5,7]+s[1,2,6,7]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,4,7]+2*s[1,3,5,6]+s[1,3,5,7]+s[1,3,6,7]+2*s[1,4,5,6]+s[1,4,5,7]+s[1,4,6,7]+2*s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+2*s[2,3,4,5]+2*s[2,3,4,6]+s[2,3,4,7]+2*s[2,3,5,6]+s[2,3,5,7]+s[2,3,6,7]+2*s[2,4,5,6]+s[2,4,5,7]+s[2,4,6,7]+2*s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+3*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+2*s[3,6,7,8]+4*s[4,5,6,7]+3*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+3*s[5,6,7,8],-(p[1,2,6,7]*p[1,3,4,5]*p[3,6,7,8])+p[1,3,4,6]*(p[1,2,5,7]*p[3,6,7,8]-p[1,2,3,7]*p[5,6,7,8])},
{{-1,0,1,0,1,-1,1,0,0},s[1,2,5,6]+s[1,2,5,7]+s[1,2,6,7]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,4,7]+2*s[1,3,5,6]+s[1,3,5,7]+s[1,3,6,7]+2*s[1,4,5,6]+s[1,4,5,7]+s[1,4,6,7]+2*s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+2*s[2,3,4,5]+2*s[2,3,4,6]+s[2,3,4,7]+2*s[2,3,5,6]+s[2,3,5,7]+s[2,3,6,7]+2*s[2,4,5,6]+s[2,4,5,7]+s[2,4,6,7]+2*s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+3*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+2*s[3,6,7,8]+4*s[4,5,6,7]+3*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+3*s[5,6,7,8],-(p[1,2,6,7]*p[1,3,4,5]*p[3,6,7,8])+p[1,3,4,6]*(p[1,2,5,7]*p[3,6,7,8]-p[1,2,3,7]*p[5,6,7,8])},
{{-1,0,1,0,1,-1,1,0,0},s[1,2,5,6]+s[1,2,5,7]+s[1,2,6,7]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,4,7]+2*s[1,3,5,6]+s[1,3,5,7]+s[1,3,6,7]+2*s[1,4,5,6]+s[1,4,5,7]+s[1,4,6,7]+2*s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+2*s[2,3,4,5]+2*s[2,3,4,6]+s[2,3,4,7]+2*s[2,3,5,6]+s[2,3,5,7]+s[2,3,6,7]+2*s[2,4,5,6]+s[2,4,5,7]+s[2,4,6,7]+2*s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+3*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+2*s[3,6,7,8]+4*s[4,5,6,7]+3*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+3*s[5,6,7,8],-(p[1,2,6,7]*p[1,3,4,5]*p[3,6,7,8])+p[1,3,4,6]*(p[1,2,5,7]*p[3,6,7,8]-p[1,2,3,7]*p[5,6,7,8])},
{{-1,0,1,0,1,-1,1,0,0},s[1,2,5,6]+s[1,2,5,7]+s[1,2,6,7]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,4,7]+2*s[1,3,5,6]+s[1,3,5,7]+s[1,3,6,7]+2*s[1,4,5,6]+s[1,4,5,7]+s[1,4,6,7]+2*s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+2*s[2,3,4,5]+2*s[2,3,4,6]+s[2,3,4,7]+2*s[2,3,5,6]+s[2,3,5,7]+s[2,3,6,7]+2*s[2,4,5,6]+s[2,4,5,7]+s[2,4,6,7]+2*s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+3*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+2*s[3,6,7,8]+4*s[4,5,6,7]+3*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+3*s[5,6,7,8],-(p[1,2,6,7]*p[1,3,4,5]*p[3,6,7,8])+p[1,3,4,6]*(p[1,2,5,7]*p[3,6,7,8]-p[1,2,3,7]*p[5,6,7,8])},
{{-1,0,1,0,1,-1,1,0,0},s[1,2,5,6]+s[1,2,5,7]+s[1,2,6,7]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,4,7]+2*s[1,3,5,6]+s[1,3,5,7]+s[1,3,6,7]+2*s[1,4,5,6]+s[1,4,5,7]+s[1,4,6,7]+2*s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+2*s[2,3,4,5]+2*s[2,3,4,6]+s[2,3,4,7]+2*s[2,3,5,6]+s[2,3,5,7]+s[2,3,6,7]+2*s[2,4,5,6]+s[2,4,5,7]+s[2,4,6,7]+2*s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+3*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+2*s[3,6,7,8]+4*s[4,5,6,7]+3*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+3*s[5,6,7,8],-(p[1,2,6,7]*p[1,3,4,5]*p[3,6,7,8])+p[1,3,4,6]*(p[1,2,5,7]*p[3,6,7,8]-p[1,2,3,7]*p[5,6,7,8])},
{{-1,0,1,0,1,-1,1,0,0},s[1,2,5,6]+s[1,2,5,7]+s[1,2,6,7]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,4,7]+2*s[1,3,5,6]+s[1,3,5,7]+s[1,3,6,7]+2*s[1,4,5,6]+s[1,4,5,7]+s[1,4,6,7]+2*s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+2*s[2,3,4,5]+2*s[2,3,4,6]+s[2,3,4,7]+2*s[2,3,5,6]+s[2,3,5,7]+s[2,3,6,7]+2*s[2,4,5,6]+s[2,4,5,7]+s[2,4,6,7]+2*s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+3*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+2*s[3,6,7,8]+4*s[4,5,6,7]+3*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+3*s[5,6,7,8],-(p[1,2,6,7]*p[1,3,4,5]*p[3,6,7,8])+p[1,3,4,6]*(p[1,2,5,7]*p[3,6,7,8]-p[1,2,3,7]*p[5,6,7,8])},
{{-1,0,1,0,1,-1,1,0,0},s[1,2,5,6]+s[1,2,5,7]+s[1,2,6,7]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,4,7]+2*s[1,3,5,6]+s[1,3,5,7]+s[1,3,6,7]+2*s[1,4,5,6]+s[1,4,5,7]+s[1,4,6,7]+2*s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+2*s[2,3,4,5]+2*s[2,3,4,6]+s[2,3,4,7]+2*s[2,3,5,6]+s[2,3,5,7]+s[2,3,6,7]+2*s[2,4,5,6]+s[2,4,5,7]+s[2,4,6,7]+2*s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+3*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+2*s[3,6,7,8]+4*s[4,5,6,7]+3*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+3*s[5,6,7,8],-(p[1,2,6,7]*p[1,3,4,5]*p[3,6,7,8])+p[1,3,4,6]*(p[1,2,5,7]*p[3,6,7,8]-p[1,2,3,7]*p[5,6,7,8])},
{{0,1,0,1,-1,0,0,0,0},s[1,2,4,5]+s[1,2,4,6]+s[1,2,5,6]+2*s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+2*s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+2*s[1,5,6,7]+2*s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+2*s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+2*s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+2*s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+2*s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+2*s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+3*s[4,5,6,7]+3*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+3*s[5,6,7,8],(p[1,2,3,8]*p[1,2,4,7]-p[1,2,3,7]*p[1,2,4,8])*p[3,4,5,6]+p[1,2,4,6]*(-(p[1,2,3,8]*p[3,4,5,7])+p[1,2,3,7]*p[3,4,5,8])},
{{0,1,0,1,-1,0,0,0,0},s[1,2,4,5]+s[1,2,4,6]+s[1,2,5,6]+2*s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+2*s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+2*s[1,5,6,7]+2*s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+2*s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+2*s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+2*s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+2*s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+2*s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+3*s[4,5,6,7]+3*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+3*s[5,6,7,8],(p[1,2,3,8]*p[1,2,4,7]-p[1,2,3,7]*p[1,2,4,8])*p[3,4,5,6]+p[1,2,4,6]*(-(p[1,2,3,8]*p[3,4,5,7])+p[1,2,3,7]*p[3,4,5,8])},
{{0,1,0,1,-1,0,0,0,0},s[1,2,4,5]+s[1,2,4,6]+s[1,2,5,6]+2*s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+2*s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+2*s[1,5,6,7]+2*s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+2*s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+2*s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+2*s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+2*s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+2*s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+3*s[4,5,6,7]+3*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+3*s[5,6,7,8],(p[1,2,3,8]*p[1,2,4,7]-p[1,2,3,7]*p[1,2,4,8])*p[3,4,5,6]+p[1,2,4,6]*(-(p[1,2,3,8]*p[3,4,5,7])+p[1,2,3,7]*p[3,4,5,8])},
{{0,1,0,1,-1,0,0,0,0},s[1,2,4,5]+s[1,2,4,6]+s[1,2,5,6]+2*s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+2*s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+2*s[1,5,6,7]+2*s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+2*s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+2*s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+2*s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+2*s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+2*s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+3*s[4,5,6,7]+3*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+3*s[5,6,7,8],(p[1,2,3,8]*p[1,2,4,7]-p[1,2,3,7]*p[1,2,4,8])*p[3,4,5,6]+p[1,2,4,6]*(-(p[1,2,3,8]*p[3,4,5,7])+p[1,2,3,7]*p[3,4,5,8])},
{{0,1,0,1,-1,0,0,0,0},s[1,2,4,5]+s[1,2,4,6]+s[1,2,5,6]+2*s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+2*s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+2*s[1,5,6,7]+2*s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+2*s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+2*s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+2*s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+2*s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+2*s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+3*s[4,5,6,7]+3*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+3*s[5,6,7,8],(p[1,2,3,8]*p[1,2,4,7]-p[1,2,3,7]*p[1,2,4,8])*p[3,4,5,6]+p[1,2,4,6]*(-(p[1,2,3,8]*p[3,4,5,7])+p[1,2,3,7]*p[3,4,5,8])},
{{0,1,0,1,-1,0,0,0,0},s[1,2,4,5]+s[1,2,4,6]+s[1,2,5,6]+2*s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+2*s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+2*s[1,5,6,7]+2*s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+2*s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+2*s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+2*s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+2*s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+2*s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+3*s[4,5,6,7]+3*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+3*s[5,6,7,8],(p[1,2,3,8]*p[1,2,4,7]-p[1,2,3,7]*p[1,2,4,8])*p[3,4,5,6]+p[1,2,4,6]*(-(p[1,2,3,8]*p[3,4,5,7])+p[1,2,3,7]*p[3,4,5,8])},
{{0,1,0,1,-1,0,0,0,0},s[1,2,4,5]+s[1,2,4,6]+s[1,2,5,6]+2*s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+2*s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+2*s[1,5,6,7]+2*s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+2*s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+2*s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+2*s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+2*s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+2*s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+3*s[4,5,6,7]+3*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+3*s[5,6,7,8],(p[1,2,3,8]*p[1,2,4,7]-p[1,2,3,7]*p[1,2,4,8])*p[3,4,5,6]+p[1,2,4,6]*(-(p[1,2,3,8]*p[3,4,5,7])+p[1,2,3,7]*p[3,4,5,8])},
{{0,1,0,1,-1,0,0,0,0},s[1,2,4,5]+s[1,2,4,6]+s[1,2,5,6]+2*s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+2*s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+2*s[1,5,6,7]+2*s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+2*s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+2*s[2,4,5,6]+s[2,4,5,7]+s[2,4,5,8]+s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+2*s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+2*s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+2*s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+3*s[4,5,6,7]+3*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+3*s[5,6,7,8],(p[1,2,3,8]*p[1,2,4,7]-p[1,2,3,7]*p[1,2,4,8])*p[3,4,5,6]+p[1,2,4,6]*(-(p[1,2,3,8]*p[3,4,5,7])+p[1,2,3,7]*p[3,4,5,8])},
{{-1,1,0,1,0,-2,0,-2,2},s[1,2,5,6]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+s[1,4,5,6]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+2*s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+s[2,4,5,6]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+2*s[2,6,7,8]+2*s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+2*s[3,6,7,8]+3*s[4,5,6,7]+3*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+3*s[5,6,7,8],(p[1,5,7,8]*p[2,3,4,8]-p[1,3,4,8]*p[2,5,7,8])*p[3,5,6,7]+(-(p[1,5,7,8]*p[2,3,4,7])+p[1,3,4,7]*p[2,5,7,8])*p[3,5,6,8]},
{{-1,1,0,1,0,-2,0,-2,2},s[1,2,5,6]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+s[1,4,5,6]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+2*s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+s[2,4,5,6]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+2*s[2,6,7,8]+2*s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+2*s[3,6,7,8]+3*s[4,5,6,7]+3*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+3*s[5,6,7,8],(p[1,5,7,8]*p[2,3,4,8]-p[1,3,4,8]*p[2,5,7,8])*p[3,5,6,7]+(-(p[1,5,7,8]*p[2,3,4,7])+p[1,3,4,7]*p[2,5,7,8])*p[3,5,6,8]},
{{-1,1,0,1,0,-2,0,-2,2},s[1,2,5,6]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+s[1,4,5,6]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+2*s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+s[2,4,5,6]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+2*s[2,6,7,8]+2*s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+2*s[3,6,7,8]+3*s[4,5,6,7]+3*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+3*s[5,6,7,8],(p[1,5,7,8]*p[2,3,4,8]-p[1,3,4,8]*p[2,5,7,8])*p[3,5,6,7]+(-(p[1,5,7,8]*p[2,3,4,7])+p[1,3,4,7]*p[2,5,7,8])*p[3,5,6,8]},
{{-1,1,0,1,0,-2,0,-2,2},s[1,2,5,6]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+s[1,4,5,6]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+2*s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+s[2,4,5,6]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+2*s[2,6,7,8]+2*s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+2*s[3,6,7,8]+3*s[4,5,6,7]+3*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+3*s[5,6,7,8],(p[1,5,7,8]*p[2,3,4,8]-p[1,3,4,8]*p[2,5,7,8])*p[3,5,6,7]+(-(p[1,5,7,8]*p[2,3,4,7])+p[1,3,4,7]*p[2,5,7,8])*p[3,5,6,8]},
{{-1,1,0,1,0,-2,0,-2,2},s[1,2,5,6]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+s[1,4,5,6]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+2*s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+s[2,4,5,6]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+2*s[2,6,7,8]+2*s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+2*s[3,6,7,8]+3*s[4,5,6,7]+3*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+3*s[5,6,7,8],(p[1,5,7,8]*p[2,3,4,8]-p[1,3,4,8]*p[2,5,7,8])*p[3,5,6,7]+(-(p[1,5,7,8]*p[2,3,4,7])+p[1,3,4,7]*p[2,5,7,8])*p[3,5,6,8]},
{{-1,1,0,1,0,-2,0,-2,2},s[1,2,5,6]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+s[1,4,5,6]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+2*s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+s[2,4,5,6]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+2*s[2,6,7,8]+2*s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+2*s[3,6,7,8]+3*s[4,5,6,7]+3*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+3*s[5,6,7,8],(p[1,5,7,8]*p[2,3,4,8]-p[1,3,4,8]*p[2,5,7,8])*p[3,5,6,7]+(-(p[1,5,7,8]*p[2,3,4,7])+p[1,3,4,7]*p[2,5,7,8])*p[3,5,6,8]},
{{-1,1,0,1,0,-2,0,-2,2},s[1,2,5,6]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+s[1,4,5,6]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+2*s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+s[2,4,5,6]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+2*s[2,6,7,8]+2*s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+2*s[3,6,7,8]+3*s[4,5,6,7]+3*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+3*s[5,6,7,8],(p[1,5,7,8]*p[2,3,4,8]-p[1,3,4,8]*p[2,5,7,8])*p[3,5,6,7]+(-(p[1,5,7,8]*p[2,3,4,7])+p[1,3,4,7]*p[2,5,7,8])*p[3,5,6,8]},
{{-1,1,0,1,0,-2,0,-2,2},s[1,2,5,6]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+s[1,4,5,6]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+2*s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+s[2,4,5,6]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+2*s[2,6,7,8]+2*s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+2*s[3,6,7,8]+3*s[4,5,6,7]+3*s[4,5,6,8]+2*s[4,5,7,8]+2*s[4,6,7,8]+3*s[5,6,7,8],(p[1,5,7,8]*p[2,3,4,8]-p[1,3,4,8]*p[2,5,7,8])*p[3,5,6,7]+(-(p[1,5,7,8]*p[2,3,4,7])+p[1,3,4,7]*p[2,5,7,8])*p[3,5,6,8]},
{{0,-1,-1,-1,-1,1,-1,1,1},s[1,2,6,7]+s[1,2,6,8]+2*s[1,2,7,8]+s[1,3,6,7]+s[1,3,6,8]+2*s[1,3,7,8]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+2*s[1,4,6,7]+2*s[1,4,6,8]+3*s[1,4,7,8]+3*s[1,5,6,7]+3*s[1,5,6,8]+3*s[1,5,7,8]+4*s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+2*s[2,3,6,7]+2*s[2,3,6,8]+3*s[2,3,7,8]+2*s[2,4,5,6]+2*s[2,4,5,7]+2*s[2,4,5,8]+3*s[2,4,6,7]+3*s[2,4,6,8]+3*s[2,4,7,8]+4*s[2,5,6,7]+3*s[2,5,6,8]+3*s[2,5,7,8]+4*s[2,6,7,8]+3*s[3,4,5,6]+3*s[3,4,5,7]+3*s[3,4,5,8]+4*s[3,4,6,7]+3*s[3,4,6,8]+3*s[3,4,7,8]+4*s[3,5,6,7]+3*s[3,5,6,8]+3*s[3,5,7,8]+4*s[3,6,7,8]+5*s[4,5,6,7]+4*s[4,5,6,8]+4*s[4,5,7,8]+5*s[4,6,7,8]+6*s[5,6,7,8],-(p[2,3,4,8]*(p[1,3,7,8]*p[2,5,6,8]-p[1,2,7,8]*p[3,5,6,8])*p[4,5,6,7])-p[2,4,5,8]*((-(p[1,3,7,8]*p[2,4,6,8])+p[1,2,7,8]*p[3,4,6,8])*p[3,5,6,7]+p[1,3,7,8]*p[2,3,6,8]*p[4,5,6,7])},
{{0,-1,-1,-1,-1,1,-1,1,1},s[1,2,6,7]+s[1,2,6,8]+2*s[1,2,7,8]+s[1,3,6,7]+s[1,3,6,8]+2*s[1,3,7,8]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+2*s[1,4,6,7]+2*s[1,4,6,8]+3*s[1,4,7,8]+3*s[1,5,6,7]+3*s[1,5,6,8]+3*s[1,5,7,8]+4*s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+2*s[2,3,6,7]+2*s[2,3,6,8]+3*s[2,3,7,8]+2*s[2,4,5,6]+2*s[2,4,5,7]+2*s[2,4,5,8]+3*s[2,4,6,7]+3*s[2,4,6,8]+3*s[2,4,7,8]+4*s[2,5,6,7]+3*s[2,5,6,8]+3*s[2,5,7,8]+4*s[2,6,7,8]+3*s[3,4,5,6]+3*s[3,4,5,7]+3*s[3,4,5,8]+4*s[3,4,6,7]+3*s[3,4,6,8]+3*s[3,4,7,8]+4*s[3,5,6,7]+3*s[3,5,6,8]+3*s[3,5,7,8]+4*s[3,6,7,8]+5*s[4,5,6,7]+4*s[4,5,6,8]+4*s[4,5,7,8]+5*s[4,6,7,8]+6*s[5,6,7,8],-(p[2,3,4,8]*(p[1,3,7,8]*p[2,5,6,8]-p[1,2,7,8]*p[3,5,6,8])*p[4,5,6,7])-p[2,4,5,8]*((-(p[1,3,7,8]*p[2,4,6,8])+p[1,2,7,8]*p[3,4,6,8])*p[3,5,6,7]+p[1,3,7,8]*p[2,3,6,8]*p[4,5,6,7])},
{{0,-1,-1,-1,-1,1,-1,1,1},s[1,2,6,7]+s[1,2,6,8]+2*s[1,2,7,8]+s[1,3,6,7]+s[1,3,6,8]+2*s[1,3,7,8]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+2*s[1,4,6,7]+2*s[1,4,6,8]+3*s[1,4,7,8]+3*s[1,5,6,7]+3*s[1,5,6,8]+3*s[1,5,7,8]+4*s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+2*s[2,3,6,7]+2*s[2,3,6,8]+3*s[2,3,7,8]+2*s[2,4,5,6]+2*s[2,4,5,7]+2*s[2,4,5,8]+3*s[2,4,6,7]+3*s[2,4,6,8]+3*s[2,4,7,8]+4*s[2,5,6,7]+3*s[2,5,6,8]+3*s[2,5,7,8]+4*s[2,6,7,8]+3*s[3,4,5,6]+3*s[3,4,5,7]+3*s[3,4,5,8]+4*s[3,4,6,7]+3*s[3,4,6,8]+3*s[3,4,7,8]+4*s[3,5,6,7]+3*s[3,5,6,8]+3*s[3,5,7,8]+4*s[3,6,7,8]+5*s[4,5,6,7]+4*s[4,5,6,8]+4*s[4,5,7,8]+5*s[4,6,7,8]+6*s[5,6,7,8],-(p[2,3,4,8]*(p[1,3,7,8]*p[2,5,6,8]-p[1,2,7,8]*p[3,5,6,8])*p[4,5,6,7])-p[2,4,5,8]*((-(p[1,3,7,8]*p[2,4,6,8])+p[1,2,7,8]*p[3,4,6,8])*p[3,5,6,7]+p[1,3,7,8]*p[2,3,6,8]*p[4,5,6,7])},
{{0,-1,-1,-1,-1,1,-1,1,1},s[1,2,6,7]+s[1,2,6,8]+2*s[1,2,7,8]+s[1,3,6,7]+s[1,3,6,8]+2*s[1,3,7,8]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+2*s[1,4,6,7]+2*s[1,4,6,8]+3*s[1,4,7,8]+3*s[1,5,6,7]+3*s[1,5,6,8]+3*s[1,5,7,8]+4*s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+2*s[2,3,6,7]+2*s[2,3,6,8]+3*s[2,3,7,8]+2*s[2,4,5,6]+2*s[2,4,5,7]+2*s[2,4,5,8]+3*s[2,4,6,7]+3*s[2,4,6,8]+3*s[2,4,7,8]+4*s[2,5,6,7]+3*s[2,5,6,8]+3*s[2,5,7,8]+4*s[2,6,7,8]+3*s[3,4,5,6]+3*s[3,4,5,7]+3*s[3,4,5,8]+4*s[3,4,6,7]+3*s[3,4,6,8]+3*s[3,4,7,8]+4*s[3,5,6,7]+3*s[3,5,6,8]+3*s[3,5,7,8]+4*s[3,6,7,8]+5*s[4,5,6,7]+4*s[4,5,6,8]+4*s[4,5,7,8]+5*s[4,6,7,8]+6*s[5,6,7,8],-(p[2,3,4,8]*(p[1,3,7,8]*p[2,5,6,8]-p[1,2,7,8]*p[3,5,6,8])*p[4,5,6,7])-p[2,4,5,8]*((-(p[1,3,7,8]*p[2,4,6,8])+p[1,2,7,8]*p[3,4,6,8])*p[3,5,6,7]+p[1,3,7,8]*p[2,3,6,8]*p[4,5,6,7])},
{{0,-1,-1,-1,-1,1,-1,1,1},s[1,2,6,7]+s[1,2,6,8]+2*s[1,2,7,8]+s[1,3,6,7]+s[1,3,6,8]+2*s[1,3,7,8]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+2*s[1,4,6,7]+2*s[1,4,6,8]+3*s[1,4,7,8]+3*s[1,5,6,7]+3*s[1,5,6,8]+3*s[1,5,7,8]+4*s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+2*s[2,3,6,7]+2*s[2,3,6,8]+3*s[2,3,7,8]+2*s[2,4,5,6]+2*s[2,4,5,7]+2*s[2,4,5,8]+3*s[2,4,6,7]+3*s[2,4,6,8]+3*s[2,4,7,8]+4*s[2,5,6,7]+3*s[2,5,6,8]+3*s[2,5,7,8]+4*s[2,6,7,8]+3*s[3,4,5,6]+3*s[3,4,5,7]+3*s[3,4,5,8]+4*s[3,4,6,7]+3*s[3,4,6,8]+3*s[3,4,7,8]+4*s[3,5,6,7]+3*s[3,5,6,8]+3*s[3,5,7,8]+4*s[3,6,7,8]+5*s[4,5,6,7]+4*s[4,5,6,8]+4*s[4,5,7,8]+5*s[4,6,7,8]+6*s[5,6,7,8],-(p[2,3,4,8]*(p[1,3,7,8]*p[2,5,6,8]-p[1,2,7,8]*p[3,5,6,8])*p[4,5,6,7])-p[2,4,5,8]*((-(p[1,3,7,8]*p[2,4,6,8])+p[1,2,7,8]*p[3,4,6,8])*p[3,5,6,7]+p[1,3,7,8]*p[2,3,6,8]*p[4,5,6,7])},
{{0,-1,-1,-1,-1,1,-1,1,1},s[1,2,6,7]+s[1,2,6,8]+2*s[1,2,7,8]+s[1,3,6,7]+s[1,3,6,8]+2*s[1,3,7,8]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+2*s[1,4,6,7]+2*s[1,4,6,8]+3*s[1,4,7,8]+3*s[1,5,6,7]+3*s[1,5,6,8]+3*s[1,5,7,8]+4*s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+2*s[2,3,6,7]+2*s[2,3,6,8]+3*s[2,3,7,8]+2*s[2,4,5,6]+2*s[2,4,5,7]+2*s[2,4,5,8]+3*s[2,4,6,7]+3*s[2,4,6,8]+3*s[2,4,7,8]+4*s[2,5,6,7]+3*s[2,5,6,8]+3*s[2,5,7,8]+4*s[2,6,7,8]+3*s[3,4,5,6]+3*s[3,4,5,7]+3*s[3,4,5,8]+4*s[3,4,6,7]+3*s[3,4,6,8]+3*s[3,4,7,8]+4*s[3,5,6,7]+3*s[3,5,6,8]+3*s[3,5,7,8]+4*s[3,6,7,8]+5*s[4,5,6,7]+4*s[4,5,6,8]+4*s[4,5,7,8]+5*s[4,6,7,8]+6*s[5,6,7,8],-(p[2,3,4,8]*(p[1,3,7,8]*p[2,5,6,8]-p[1,2,7,8]*p[3,5,6,8])*p[4,5,6,7])-p[2,4,5,8]*((-(p[1,3,7,8]*p[2,4,6,8])+p[1,2,7,8]*p[3,4,6,8])*p[3,5,6,7]+p[1,3,7,8]*p[2,3,6,8]*p[4,5,6,7])},
{{0,-1,-1,-1,-1,1,-1,1,1},s[1,2,6,7]+s[1,2,6,8]+2*s[1,2,7,8]+s[1,3,6,7]+s[1,3,6,8]+2*s[1,3,7,8]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+2*s[1,4,6,7]+2*s[1,4,6,8]+3*s[1,4,7,8]+3*s[1,5,6,7]+3*s[1,5,6,8]+3*s[1,5,7,8]+4*s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+2*s[2,3,6,7]+2*s[2,3,6,8]+3*s[2,3,7,8]+2*s[2,4,5,6]+2*s[2,4,5,7]+2*s[2,4,5,8]+3*s[2,4,6,7]+3*s[2,4,6,8]+3*s[2,4,7,8]+4*s[2,5,6,7]+3*s[2,5,6,8]+3*s[2,5,7,8]+4*s[2,6,7,8]+3*s[3,4,5,6]+3*s[3,4,5,7]+3*s[3,4,5,8]+4*s[3,4,6,7]+3*s[3,4,6,8]+3*s[3,4,7,8]+4*s[3,5,6,7]+3*s[3,5,6,8]+3*s[3,5,7,8]+4*s[3,6,7,8]+5*s[4,5,6,7]+4*s[4,5,6,8]+4*s[4,5,7,8]+5*s[4,6,7,8]+6*s[5,6,7,8],-(p[2,3,4,8]*(p[1,3,7,8]*p[2,5,6,8]-p[1,2,7,8]*p[3,5,6,8])*p[4,5,6,7])-p[2,4,5,8]*((-(p[1,3,7,8]*p[2,4,6,8])+p[1,2,7,8]*p[3,4,6,8])*p[3,5,6,7]+p[1,3,7,8]*p[2,3,6,8]*p[4,5,6,7])},
{{0,-1,-1,-1,-1,1,-1,1,1},s[1,2,6,7]+s[1,2,6,8]+2*s[1,2,7,8]+s[1,3,6,7]+s[1,3,6,8]+2*s[1,3,7,8]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+2*s[1,4,6,7]+2*s[1,4,6,8]+3*s[1,4,7,8]+3*s[1,5,6,7]+3*s[1,5,6,8]+3*s[1,5,7,8]+4*s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+2*s[2,3,6,7]+2*s[2,3,6,8]+3*s[2,3,7,8]+2*s[2,4,5,6]+2*s[2,4,5,7]+2*s[2,4,5,8]+3*s[2,4,6,7]+3*s[2,4,6,8]+3*s[2,4,7,8]+4*s[2,5,6,7]+3*s[2,5,6,8]+3*s[2,5,7,8]+4*s[2,6,7,8]+3*s[3,4,5,6]+3*s[3,4,5,7]+3*s[3,4,5,8]+4*s[3,4,6,7]+3*s[3,4,6,8]+3*s[3,4,7,8]+4*s[3,5,6,7]+3*s[3,5,6,8]+3*s[3,5,7,8]+4*s[3,6,7,8]+5*s[4,5,6,7]+4*s[4,5,6,8]+4*s[4,5,7,8]+5*s[4,6,7,8]+6*s[5,6,7,8],-(p[2,3,4,8]*(p[1,3,7,8]*p[2,5,6,8]-p[1,2,7,8]*p[3,5,6,8])*p[4,5,6,7])-p[2,4,5,8]*((-(p[1,3,7,8]*p[2,4,6,8])+p[1,2,7,8]*p[3,4,6,8])*p[3,5,6,7]+p[1,3,7,8]*p[2,3,6,8]*p[4,5,6,7])},
{{1,0,0,0,-2,0,-1,2,0},-s[1,2,5,6]-s[1,2,5,7]-s[1,2,5,8]-s[1,2,6,7]-s[1,2,6,8]+s[1,3,4,5]-s[1,3,5,6]-s[1,3,5,7]-s[1,3,5,8]-s[1,3,6,7]-s[1,3,6,8]+s[1,4,7,8]+s[1,5,6,7]+s[2,3,4,5]-s[2,3,5,6]-s[2,3,5,7]-s[2,3,5,8]-s[2,3,6,7]-s[2,3,6,8]+s[2,4,7,8]+s[2,5,6,7]+s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+s[3,5,6,7]+2*s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+2*s[5,6,7,8],p[2,3,4,5]*(-(p[1,2,3,8]*(-(p[1,4,6,7]*p[3,5,6,7])+p[1,3,6,7]*p[4,5,6,7]))+p[1,2,3,7]*(-(p[1,4,6,8]*p[3,5,6,7])+p[1,3,6,8]*p[4,5,6,7]))-p[1,3,4,5]*(-(p[1,2,3,8]*(-(p[2,4,6,7]*p[3,5,6,7])+p[2,3,6,7]*p[4,5,6,7]))+p[1,2,3,7]*(-(p[2,4,6,8]*p[3,5,6,7])+p[2,3,6,8]*p[4,5,6,7]))},
{{1,0,0,0,-2,0,-1,2,0},-s[1,2,5,6]-s[1,2,5,7]-s[1,2,5,8]-s[1,2,6,7]-s[1,2,6,8]+s[1,3,4,5]-s[1,3,5,6]-s[1,3,5,7]-s[1,3,5,8]-s[1,3,6,7]-s[1,3,6,8]+s[1,4,7,8]+s[1,5,6,7]+s[2,3,4,5]-s[2,3,5,6]-s[2,3,5,7]-s[2,3,5,8]-s[2,3,6,7]-s[2,3,6,8]+s[2,4,7,8]+s[2,5,6,7]+s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+s[3,5,6,7]+2*s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+2*s[5,6,7,8],p[2,3,4,5]*(-(p[1,2,3,8]*(-(p[1,4,6,7]*p[3,5,6,7])+p[1,3,6,7]*p[4,5,6,7]))+p[1,2,3,7]*(-(p[1,4,6,8]*p[3,5,6,7])+p[1,3,6,8]*p[4,5,6,7]))-p[1,3,4,5]*(-(p[1,2,3,8]*(-(p[2,4,6,7]*p[3,5,6,7])+p[2,3,6,7]*p[4,5,6,7]))+p[1,2,3,7]*(-(p[2,4,6,8]*p[3,5,6,7])+p[2,3,6,8]*p[4,5,6,7]))},
{{1,0,0,0,-2,0,-1,2,0},-s[1,2,5,6]-s[1,2,5,7]-s[1,2,5,8]-s[1,2,6,7]-s[1,2,6,8]+s[1,3,4,5]-s[1,3,5,6]-s[1,3,5,7]-s[1,3,5,8]-s[1,3,6,7]-s[1,3,6,8]+s[1,4,7,8]+s[1,5,6,7]+s[2,3,4,5]-s[2,3,5,6]-s[2,3,5,7]-s[2,3,5,8]-s[2,3,6,7]-s[2,3,6,8]+s[2,4,7,8]+s[2,5,6,7]+s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+s[3,5,6,7]+2*s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+2*s[5,6,7,8],p[2,3,4,5]*(-(p[1,2,3,8]*(-(p[1,4,6,7]*p[3,5,6,7])+p[1,3,6,7]*p[4,5,6,7]))+p[1,2,3,7]*(-(p[1,4,6,8]*p[3,5,6,7])+p[1,3,6,8]*p[4,5,6,7]))-p[1,3,4,5]*(-(p[1,2,3,8]*(-(p[2,4,6,7]*p[3,5,6,7])+p[2,3,6,7]*p[4,5,6,7]))+p[1,2,3,7]*(-(p[2,4,6,8]*p[3,5,6,7])+p[2,3,6,8]*p[4,5,6,7]))},
{{1,0,0,0,-2,0,-1,2,0},-s[1,2,5,6]-s[1,2,5,7]-s[1,2,5,8]-s[1,2,6,7]-s[1,2,6,8]+s[1,3,4,5]-s[1,3,5,6]-s[1,3,5,7]-s[1,3,5,8]-s[1,3,6,7]-s[1,3,6,8]+s[1,4,7,8]+s[1,5,6,7]+s[2,3,4,5]-s[2,3,5,6]-s[2,3,5,7]-s[2,3,5,8]-s[2,3,6,7]-s[2,3,6,8]+s[2,4,7,8]+s[2,5,6,7]+s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+s[3,5,6,7]+2*s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+2*s[5,6,7,8],p[2,3,4,5]*(-(p[1,2,3,8]*(-(p[1,4,6,7]*p[3,5,6,7])+p[1,3,6,7]*p[4,5,6,7]))+p[1,2,3,7]*(-(p[1,4,6,8]*p[3,5,6,7])+p[1,3,6,8]*p[4,5,6,7]))-p[1,3,4,5]*(-(p[1,2,3,8]*(-(p[2,4,6,7]*p[3,5,6,7])+p[2,3,6,7]*p[4,5,6,7]))+p[1,2,3,7]*(-(p[2,4,6,8]*p[3,5,6,7])+p[2,3,6,8]*p[4,5,6,7]))},
{{1,0,0,0,-2,0,-1,2,0},-s[1,2,5,6]-s[1,2,5,7]-s[1,2,5,8]-s[1,2,6,7]-s[1,2,6,8]+s[1,3,4,5]-s[1,3,5,6]-s[1,3,5,7]-s[1,3,5,8]-s[1,3,6,7]-s[1,3,6,8]+s[1,4,7,8]+s[1,5,6,7]+s[2,3,4,5]-s[2,3,5,6]-s[2,3,5,7]-s[2,3,5,8]-s[2,3,6,7]-s[2,3,6,8]+s[2,4,7,8]+s[2,5,6,7]+s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+s[3,5,6,7]+2*s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+2*s[5,6,7,8],p[2,3,4,5]*(-(p[1,2,3,8]*(-(p[1,4,6,7]*p[3,5,6,7])+p[1,3,6,7]*p[4,5,6,7]))+p[1,2,3,7]*(-(p[1,4,6,8]*p[3,5,6,7])+p[1,3,6,8]*p[4,5,6,7]))-p[1,3,4,5]*(-(p[1,2,3,8]*(-(p[2,4,6,7]*p[3,5,6,7])+p[2,3,6,7]*p[4,5,6,7]))+p[1,2,3,7]*(-(p[2,4,6,8]*p[3,5,6,7])+p[2,3,6,8]*p[4,5,6,7]))},
{{1,0,0,0,-2,0,-1,2,0},-s[1,2,5,6]-s[1,2,5,7]-s[1,2,5,8]-s[1,2,6,7]-s[1,2,6,8]+s[1,3,4,5]-s[1,3,5,6]-s[1,3,5,7]-s[1,3,5,8]-s[1,3,6,7]-s[1,3,6,8]+s[1,4,7,8]+s[1,5,6,7]+s[2,3,4,5]-s[2,3,5,6]-s[2,3,5,7]-s[2,3,5,8]-s[2,3,6,7]-s[2,3,6,8]+s[2,4,7,8]+s[2,5,6,7]+s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+s[3,5,6,7]+2*s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+2*s[5,6,7,8],p[2,3,4,5]*(-(p[1,2,3,8]*(-(p[1,4,6,7]*p[3,5,6,7])+p[1,3,6,7]*p[4,5,6,7]))+p[1,2,3,7]*(-(p[1,4,6,8]*p[3,5,6,7])+p[1,3,6,8]*p[4,5,6,7]))-p[1,3,4,5]*(-(p[1,2,3,8]*(-(p[2,4,6,7]*p[3,5,6,7])+p[2,3,6,7]*p[4,5,6,7]))+p[1,2,3,7]*(-(p[2,4,6,8]*p[3,5,6,7])+p[2,3,6,8]*p[4,5,6,7]))},
{{1,0,0,0,-2,0,-1,2,0},-s[1,2,5,6]-s[1,2,5,7]-s[1,2,5,8]-s[1,2,6,7]-s[1,2,6,8]+s[1,3,4,5]-s[1,3,5,6]-s[1,3,5,7]-s[1,3,5,8]-s[1,3,6,7]-s[1,3,6,8]+s[1,4,7,8]+s[1,5,6,7]+s[2,3,4,5]-s[2,3,5,6]-s[2,3,5,7]-s[2,3,5,8]-s[2,3,6,7]-s[2,3,6,8]+s[2,4,7,8]+s[2,5,6,7]+s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+s[3,5,6,7]+2*s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+2*s[5,6,7,8],p[2,3,4,5]*(-(p[1,2,3,8]*(-(p[1,4,6,7]*p[3,5,6,7])+p[1,3,6,7]*p[4,5,6,7]))+p[1,2,3,7]*(-(p[1,4,6,8]*p[3,5,6,7])+p[1,3,6,8]*p[4,5,6,7]))-p[1,3,4,5]*(-(p[1,2,3,8]*(-(p[2,4,6,7]*p[3,5,6,7])+p[2,3,6,7]*p[4,5,6,7]))+p[1,2,3,7]*(-(p[2,4,6,8]*p[3,5,6,7])+p[2,3,6,8]*p[4,5,6,7]))},
{{1,0,0,0,-2,0,-1,2,0},-s[1,2,5,6]-s[1,2,5,7]-s[1,2,5,8]-s[1,2,6,7]-s[1,2,6,8]+s[1,3,4,5]-s[1,3,5,6]-s[1,3,5,7]-s[1,3,5,8]-s[1,3,6,7]-s[1,3,6,8]+s[1,4,7,8]+s[1,5,6,7]+s[2,3,4,5]-s[2,3,5,6]-s[2,3,5,7]-s[2,3,5,8]-s[2,3,6,7]-s[2,3,6,8]+s[2,4,7,8]+s[2,5,6,7]+s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+s[3,5,6,7]+2*s[4,5,6,7]+s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+2*s[5,6,7,8],p[2,3,4,5]*(-(p[1,2,3,8]*(-(p[1,4,6,7]*p[3,5,6,7])+p[1,3,6,7]*p[4,5,6,7]))+p[1,2,3,7]*(-(p[1,4,6,8]*p[3,5,6,7])+p[1,3,6,8]*p[4,5,6,7]))-p[1,3,4,5]*(-(p[1,2,3,8]*(-(p[2,4,6,7]*p[3,5,6,7])+p[2,3,6,7]*p[4,5,6,7]))+p[1,2,3,7]*(-(p[2,4,6,8]*p[3,5,6,7])+p[2,3,6,8]*p[4,5,6,7]))},
{{1,0,-1,0,-2,1,0,0,1},s[1,2,4,5]+s[1,3,4,5]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+2*s[1,5,6,7]+2*s[1,5,6,8]+2*s[1,5,7,8]+2*s[1,6,7,8]+2*s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+2*s[2,4,5,6]+2*s[2,4,5,7]+2*s[2,4,5,8]+2*s[2,4,6,7]+2*s[2,4,6,8]+2*s[2,4,7,8]+3*s[2,5,6,7]+2*s[2,5,6,8]+2*s[2,5,7,8]+2*s[2,6,7,8]+3*s[3,4,5,6]+3*s[3,4,5,7]+3*s[3,4,5,8]+3*s[3,4,6,7]+2*s[3,4,6,8]+2*s[3,4,7,8]+3*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+2*s[3,6,7,8]+4*s[4,5,6,7]+3*s[4,5,6,8]+3*s[4,5,7,8]+3*s[4,6,7,8]+4*s[5,6,7,8],-(p[1,2,3,4]*(-(p[1,6,7,8]*p[2,5,7,8])+p[1,5,7,8]*p[2,6,7,8])*p[3,4,5,7])+p[2,4,7,8]*(-(p[1,2,3,7]*p[1,5,7,8]*p[3,4,5,6])+(p[1,2,3,6]*p[1,5,7,8]-p[1,2,3,5]*p[1,6,7,8])*p[3,4,5,7])},
{{1,0,-1,0,-2,1,0,0,1},s[1,2,4,5]+s[1,3,4,5]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+2*s[1,5,6,7]+2*s[1,5,6,8]+2*s[1,5,7,8]+2*s[1,6,7,8]+2*s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+2*s[2,4,5,6]+2*s[2,4,5,7]+2*s[2,4,5,8]+2*s[2,4,6,7]+2*s[2,4,6,8]+2*s[2,4,7,8]+3*s[2,5,6,7]+2*s[2,5,6,8]+2*s[2,5,7,8]+2*s[2,6,7,8]+3*s[3,4,5,6]+3*s[3,4,5,7]+3*s[3,4,5,8]+3*s[3,4,6,7]+2*s[3,4,6,8]+2*s[3,4,7,8]+3*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+2*s[3,6,7,8]+4*s[4,5,6,7]+3*s[4,5,6,8]+3*s[4,5,7,8]+3*s[4,6,7,8]+4*s[5,6,7,8],-(p[1,2,3,4]*(-(p[1,6,7,8]*p[2,5,7,8])+p[1,5,7,8]*p[2,6,7,8])*p[3,4,5,7])+p[2,4,7,8]*(-(p[1,2,3,7]*p[1,5,7,8]*p[3,4,5,6])+(p[1,2,3,6]*p[1,5,7,8]-p[1,2,3,5]*p[1,6,7,8])*p[3,4,5,7])},
{{1,0,-1,0,-2,1,0,0,1},s[1,2,4,5]+s[1,3,4,5]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+2*s[1,5,6,7]+2*s[1,5,6,8]+2*s[1,5,7,8]+2*s[1,6,7,8]+2*s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+2*s[2,4,5,6]+2*s[2,4,5,7]+2*s[2,4,5,8]+2*s[2,4,6,7]+2*s[2,4,6,8]+2*s[2,4,7,8]+3*s[2,5,6,7]+2*s[2,5,6,8]+2*s[2,5,7,8]+2*s[2,6,7,8]+3*s[3,4,5,6]+3*s[3,4,5,7]+3*s[3,4,5,8]+3*s[3,4,6,7]+2*s[3,4,6,8]+2*s[3,4,7,8]+3*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+2*s[3,6,7,8]+4*s[4,5,6,7]+3*s[4,5,6,8]+3*s[4,5,7,8]+3*s[4,6,7,8]+4*s[5,6,7,8],-(p[1,2,3,4]*(-(p[1,6,7,8]*p[2,5,7,8])+p[1,5,7,8]*p[2,6,7,8])*p[3,4,5,7])+p[2,4,7,8]*(-(p[1,2,3,7]*p[1,5,7,8]*p[3,4,5,6])+(p[1,2,3,6]*p[1,5,7,8]-p[1,2,3,5]*p[1,6,7,8])*p[3,4,5,7])},
{{1,0,-1,0,-2,1,0,0,1},s[1,2,4,5]+s[1,3,4,5]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+2*s[1,5,6,7]+2*s[1,5,6,8]+2*s[1,5,7,8]+2*s[1,6,7,8]+2*s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+2*s[2,4,5,6]+2*s[2,4,5,7]+2*s[2,4,5,8]+2*s[2,4,6,7]+2*s[2,4,6,8]+2*s[2,4,7,8]+3*s[2,5,6,7]+2*s[2,5,6,8]+2*s[2,5,7,8]+2*s[2,6,7,8]+3*s[3,4,5,6]+3*s[3,4,5,7]+3*s[3,4,5,8]+3*s[3,4,6,7]+2*s[3,4,6,8]+2*s[3,4,7,8]+3*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+2*s[3,6,7,8]+4*s[4,5,6,7]+3*s[4,5,6,8]+3*s[4,5,7,8]+3*s[4,6,7,8]+4*s[5,6,7,8],-(p[1,2,3,4]*(-(p[1,6,7,8]*p[2,5,7,8])+p[1,5,7,8]*p[2,6,7,8])*p[3,4,5,7])+p[2,4,7,8]*(-(p[1,2,3,7]*p[1,5,7,8]*p[3,4,5,6])+(p[1,2,3,6]*p[1,5,7,8]-p[1,2,3,5]*p[1,6,7,8])*p[3,4,5,7])},
{{1,0,-1,0,-2,1,0,0,1},s[1,2,4,5]+s[1,3,4,5]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+2*s[1,5,6,7]+2*s[1,5,6,8]+2*s[1,5,7,8]+2*s[1,6,7,8]+2*s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+2*s[2,4,5,6]+2*s[2,4,5,7]+2*s[2,4,5,8]+2*s[2,4,6,7]+2*s[2,4,6,8]+2*s[2,4,7,8]+3*s[2,5,6,7]+2*s[2,5,6,8]+2*s[2,5,7,8]+2*s[2,6,7,8]+3*s[3,4,5,6]+3*s[3,4,5,7]+3*s[3,4,5,8]+3*s[3,4,6,7]+2*s[3,4,6,8]+2*s[3,4,7,8]+3*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+2*s[3,6,7,8]+4*s[4,5,6,7]+3*s[4,5,6,8]+3*s[4,5,7,8]+3*s[4,6,7,8]+4*s[5,6,7,8],-(p[1,2,3,4]*(-(p[1,6,7,8]*p[2,5,7,8])+p[1,5,7,8]*p[2,6,7,8])*p[3,4,5,7])+p[2,4,7,8]*(-(p[1,2,3,7]*p[1,5,7,8]*p[3,4,5,6])+(p[1,2,3,6]*p[1,5,7,8]-p[1,2,3,5]*p[1,6,7,8])*p[3,4,5,7])},
{{1,0,-1,0,-2,1,0,0,1},s[1,2,4,5]+s[1,3,4,5]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+2*s[1,5,6,7]+2*s[1,5,6,8]+2*s[1,5,7,8]+2*s[1,6,7,8]+2*s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+2*s[2,4,5,6]+2*s[2,4,5,7]+2*s[2,4,5,8]+2*s[2,4,6,7]+2*s[2,4,6,8]+2*s[2,4,7,8]+3*s[2,5,6,7]+2*s[2,5,6,8]+2*s[2,5,7,8]+2*s[2,6,7,8]+3*s[3,4,5,6]+3*s[3,4,5,7]+3*s[3,4,5,8]+3*s[3,4,6,7]+2*s[3,4,6,8]+2*s[3,4,7,8]+3*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+2*s[3,6,7,8]+4*s[4,5,6,7]+3*s[4,5,6,8]+3*s[4,5,7,8]+3*s[4,6,7,8]+4*s[5,6,7,8],-(p[1,2,3,4]*(-(p[1,6,7,8]*p[2,5,7,8])+p[1,5,7,8]*p[2,6,7,8])*p[3,4,5,7])+p[2,4,7,8]*(-(p[1,2,3,7]*p[1,5,7,8]*p[3,4,5,6])+(p[1,2,3,6]*p[1,5,7,8]-p[1,2,3,5]*p[1,6,7,8])*p[3,4,5,7])},
{{1,0,-1,0,-2,1,0,0,1},s[1,2,4,5]+s[1,3,4,5]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+2*s[1,5,6,7]+2*s[1,5,6,8]+2*s[1,5,7,8]+2*s[1,6,7,8]+2*s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+2*s[2,4,5,6]+2*s[2,4,5,7]+2*s[2,4,5,8]+2*s[2,4,6,7]+2*s[2,4,6,8]+2*s[2,4,7,8]+3*s[2,5,6,7]+2*s[2,5,6,8]+2*s[2,5,7,8]+2*s[2,6,7,8]+3*s[3,4,5,6]+3*s[3,4,5,7]+3*s[3,4,5,8]+3*s[3,4,6,7]+2*s[3,4,6,8]+2*s[3,4,7,8]+3*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+2*s[3,6,7,8]+4*s[4,5,6,7]+3*s[4,5,6,8]+3*s[4,5,7,8]+3*s[4,6,7,8]+4*s[5,6,7,8],-(p[1,2,3,4]*(-(p[1,6,7,8]*p[2,5,7,8])+p[1,5,7,8]*p[2,6,7,8])*p[3,4,5,7])+p[2,4,7,8]*(-(p[1,2,3,7]*p[1,5,7,8]*p[3,4,5,6])+(p[1,2,3,6]*p[1,5,7,8]-p[1,2,3,5]*p[1,6,7,8])*p[3,4,5,7])},
{{1,0,-1,0,-2,1,0,0,1},s[1,2,4,5]+s[1,3,4,5]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+2*s[1,5,6,7]+2*s[1,5,6,8]+2*s[1,5,7,8]+2*s[1,6,7,8]+2*s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+2*s[2,4,5,6]+2*s[2,4,5,7]+2*s[2,4,5,8]+2*s[2,4,6,7]+2*s[2,4,6,8]+2*s[2,4,7,8]+3*s[2,5,6,7]+2*s[2,5,6,8]+2*s[2,5,7,8]+2*s[2,6,7,8]+3*s[3,4,5,6]+3*s[3,4,5,7]+3*s[3,4,5,8]+3*s[3,4,6,7]+2*s[3,4,6,8]+2*s[3,4,7,8]+3*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+2*s[3,6,7,8]+4*s[4,5,6,7]+3*s[4,5,6,8]+3*s[4,5,7,8]+3*s[4,6,7,8]+4*s[5,6,7,8],-(p[1,2,3,4]*(-(p[1,6,7,8]*p[2,5,7,8])+p[1,5,7,8]*p[2,6,7,8])*p[3,4,5,7])+p[2,4,7,8]*(-(p[1,2,3,7]*p[1,5,7,8]*p[3,4,5,6])+(p[1,2,3,6]*p[1,5,7,8]-p[1,2,3,5]*p[1,6,7,8])*p[3,4,5,7])},
{{-1,2,0,1,0,-2,0,-1,2},s[1,2,5,6]+2*s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+s[1,4,5,6]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+2*s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+s[2,4,5,6]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+2*s[3,4,6,8]+s[3,4,7,8]+3*s[3,5,6,7]+2*s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+3*s[4,5,6,7]+2*s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+2*s[5,6,7,8],p[2,3,4,5]*(p[1,6,7,8]*(p[1,2,4,5]*p[3,5,6,7]-p[1,2,3,5]*p[4,5,6,7])-p[1,5,7,8]*(p[1,2,4,6]*p[3,5,6,7]-p[1,2,3,6]*p[4,5,6,7]))-p[1,3,4,5]*(p[2,6,7,8]*(p[1,2,4,5]*p[3,5,6,7]-p[1,2,3,5]*p[4,5,6,7])-p[2,5,7,8]*(p[1,2,4,6]*p[3,5,6,7]-p[1,2,3,6]*p[4,5,6,7]))},
{{-1,2,0,1,0,-2,0,-1,2},s[1,2,5,6]+2*s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+s[1,4,5,6]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+2*s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+s[2,4,5,6]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+2*s[3,4,6,8]+s[3,4,7,8]+3*s[3,5,6,7]+2*s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+3*s[4,5,6,7]+2*s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+2*s[5,6,7,8],p[2,3,4,5]*(p[1,6,7,8]*(p[1,2,4,5]*p[3,5,6,7]-p[1,2,3,5]*p[4,5,6,7])-p[1,5,7,8]*(p[1,2,4,6]*p[3,5,6,7]-p[1,2,3,6]*p[4,5,6,7]))-p[1,3,4,5]*(p[2,6,7,8]*(p[1,2,4,5]*p[3,5,6,7]-p[1,2,3,5]*p[4,5,6,7])-p[2,5,7,8]*(p[1,2,4,6]*p[3,5,6,7]-p[1,2,3,6]*p[4,5,6,7]))},
{{-1,2,0,1,0,-2,0,-1,2},s[1,2,5,6]+2*s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+s[1,4,5,6]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+2*s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+s[2,4,5,6]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+2*s[3,4,6,8]+s[3,4,7,8]+3*s[3,5,6,7]+2*s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+3*s[4,5,6,7]+2*s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+2*s[5,6,7,8],p[2,3,4,5]*(p[1,6,7,8]*(p[1,2,4,5]*p[3,5,6,7]-p[1,2,3,5]*p[4,5,6,7])-p[1,5,7,8]*(p[1,2,4,6]*p[3,5,6,7]-p[1,2,3,6]*p[4,5,6,7]))-p[1,3,4,5]*(p[2,6,7,8]*(p[1,2,4,5]*p[3,5,6,7]-p[1,2,3,5]*p[4,5,6,7])-p[2,5,7,8]*(p[1,2,4,6]*p[3,5,6,7]-p[1,2,3,6]*p[4,5,6,7]))},
{{-1,2,0,1,0,-2,0,-1,2},s[1,2,5,6]+2*s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+s[1,4,5,6]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+2*s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+s[2,4,5,6]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+2*s[3,4,6,8]+s[3,4,7,8]+3*s[3,5,6,7]+2*s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+3*s[4,5,6,7]+2*s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+2*s[5,6,7,8],p[2,3,4,5]*(p[1,6,7,8]*(p[1,2,4,5]*p[3,5,6,7]-p[1,2,3,5]*p[4,5,6,7])-p[1,5,7,8]*(p[1,2,4,6]*p[3,5,6,7]-p[1,2,3,6]*p[4,5,6,7]))-p[1,3,4,5]*(p[2,6,7,8]*(p[1,2,4,5]*p[3,5,6,7]-p[1,2,3,5]*p[4,5,6,7])-p[2,5,7,8]*(p[1,2,4,6]*p[3,5,6,7]-p[1,2,3,6]*p[4,5,6,7]))},
{{-1,2,0,1,0,-2,0,-1,2},s[1,2,5,6]+2*s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+s[1,4,5,6]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+2*s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+s[2,4,5,6]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+2*s[3,4,6,8]+s[3,4,7,8]+3*s[3,5,6,7]+2*s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+3*s[4,5,6,7]+2*s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+2*s[5,6,7,8],p[2,3,4,5]*(p[1,6,7,8]*(p[1,2,4,5]*p[3,5,6,7]-p[1,2,3,5]*p[4,5,6,7])-p[1,5,7,8]*(p[1,2,4,6]*p[3,5,6,7]-p[1,2,3,6]*p[4,5,6,7]))-p[1,3,4,5]*(p[2,6,7,8]*(p[1,2,4,5]*p[3,5,6,7]-p[1,2,3,5]*p[4,5,6,7])-p[2,5,7,8]*(p[1,2,4,6]*p[3,5,6,7]-p[1,2,3,6]*p[4,5,6,7]))},
{{-1,2,0,1,0,-2,0,-1,2},s[1,2,5,6]+2*s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+s[1,4,5,6]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+2*s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+s[2,4,5,6]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+2*s[3,4,6,8]+s[3,4,7,8]+3*s[3,5,6,7]+2*s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+3*s[4,5,6,7]+2*s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+2*s[5,6,7,8],p[2,3,4,5]*(p[1,6,7,8]*(p[1,2,4,5]*p[3,5,6,7]-p[1,2,3,5]*p[4,5,6,7])-p[1,5,7,8]*(p[1,2,4,6]*p[3,5,6,7]-p[1,2,3,6]*p[4,5,6,7]))-p[1,3,4,5]*(p[2,6,7,8]*(p[1,2,4,5]*p[3,5,6,7]-p[1,2,3,5]*p[4,5,6,7])-p[2,5,7,8]*(p[1,2,4,6]*p[3,5,6,7]-p[1,2,3,6]*p[4,5,6,7]))},
{{-1,2,0,1,0,-2,0,-1,2},s[1,2,5,6]+2*s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+s[1,4,5,6]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+2*s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+s[2,4,5,6]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+2*s[3,4,6,8]+s[3,4,7,8]+3*s[3,5,6,7]+2*s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+3*s[4,5,6,7]+2*s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+2*s[5,6,7,8],p[2,3,4,5]*(p[1,6,7,8]*(p[1,2,4,5]*p[3,5,6,7]-p[1,2,3,5]*p[4,5,6,7])-p[1,5,7,8]*(p[1,2,4,6]*p[3,5,6,7]-p[1,2,3,6]*p[4,5,6,7]))-p[1,3,4,5]*(p[2,6,7,8]*(p[1,2,4,5]*p[3,5,6,7]-p[1,2,3,5]*p[4,5,6,7])-p[2,5,7,8]*(p[1,2,4,6]*p[3,5,6,7]-p[1,2,3,6]*p[4,5,6,7]))},
{{-1,2,0,1,0,-2,0,-1,2},s[1,2,5,6]+2*s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+s[1,4,5,6]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+2*s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+s[2,4,5,6]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+3*s[3,4,5,6]+2*s[3,4,5,7]+2*s[3,4,5,8]+2*s[3,4,6,7]+2*s[3,4,6,8]+s[3,4,7,8]+3*s[3,5,6,7]+2*s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+3*s[4,5,6,7]+2*s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+2*s[5,6,7,8],p[2,3,4,5]*(p[1,6,7,8]*(p[1,2,4,5]*p[3,5,6,7]-p[1,2,3,5]*p[4,5,6,7])-p[1,5,7,8]*(p[1,2,4,6]*p[3,5,6,7]-p[1,2,3,6]*p[4,5,6,7]))-p[1,3,4,5]*(p[2,6,7,8]*(p[1,2,4,5]*p[3,5,6,7]-p[1,2,3,5]*p[4,5,6,7])-p[2,5,7,8]*(p[1,2,4,6]*p[3,5,6,7]-p[1,2,3,6]*p[4,5,6,7]))},
{{1,0,-1,1,-2,1,0,0,1},2*s[1,2,4,5]+s[1,2,4,6]+s[1,2,5,6]+2*s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+3*s[1,4,5,6]+2*s[1,4,5,7]+2*s[1,4,5,8]+2*s[1,4,6,7]+2*s[1,4,6,8]+2*s[1,4,7,8]+3*s[1,5,6,7]+3*s[1,5,6,8]+2*s[1,5,7,8]+2*s[1,6,7,8]+3*s[2,3,4,5]+2*s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+2*s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+4*s[2,4,5,6]+3*s[2,4,5,7]+3*s[2,4,5,8]+3*s[2,4,6,7]+3*s[2,4,6,8]+2*s[2,4,7,8]+4*s[2,5,6,7]+3*s[2,5,6,8]+2*s[2,5,7,8]+2*s[2,6,7,8]+5*s[3,4,5,6]+4*s[3,4,5,7]+4*s[3,4,5,8]+4*s[3,4,6,7]+3*s[3,4,6,8]+2*s[3,4,7,8]+4*s[3,5,6,7]+3*s[3,5,6,8]+2*s[3,5,7,8]+2*s[3,6,7,8]+6*s[4,5,6,7]+5*s[4,5,6,8]+4*s[4,5,7,8]+4*s[4,6,7,8]+5*s[5,6,7,8],p[1,2,3,7]*p[1,6,7,8]*(-(p[2,4,5,6]*(-(p[1,2,3,8]*p[3,4,5,7])+p[1,2,3,7]*p[3,4,5,8]))-p[1,2,3,8]*p[2,3,4,5]*p[4,5,6,7]+p[1,2,3,7]*p[2,3,4,5]*p[4,5,6,8])+(p[1,2,3,6]*p[1,5,7,8]-p[1,2,3,5]*p[1,6,7,8])*(p[2,4,6,7]*(-(p[1,2,3,8]*p[3,4,5,7])+p[1,2,3,7]*p[3,4,5,8])-p[1,2,3,7]*p[2,3,4,5]*p[4,6,7,8])},
{{1,0,-1,1,-2,1,0,0,1},2*s[1,2,4,5]+s[1,2,4,6]+s[1,2,5,6]+2*s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+3*s[1,4,5,6]+2*s[1,4,5,7]+2*s[1,4,5,8]+2*s[1,4,6,7]+2*s[1,4,6,8]+2*s[1,4,7,8]+3*s[1,5,6,7]+3*s[1,5,6,8]+2*s[1,5,7,8]+2*s[1,6,7,8]+3*s[2,3,4,5]+2*s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+2*s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+4*s[2,4,5,6]+3*s[2,4,5,7]+3*s[2,4,5,8]+3*s[2,4,6,7]+3*s[2,4,6,8]+2*s[2,4,7,8]+4*s[2,5,6,7]+3*s[2,5,6,8]+2*s[2,5,7,8]+2*s[2,6,7,8]+5*s[3,4,5,6]+4*s[3,4,5,7]+4*s[3,4,5,8]+4*s[3,4,6,7]+3*s[3,4,6,8]+2*s[3,4,7,8]+4*s[3,5,6,7]+3*s[3,5,6,8]+2*s[3,5,7,8]+2*s[3,6,7,8]+6*s[4,5,6,7]+5*s[4,5,6,8]+4*s[4,5,7,8]+4*s[4,6,7,8]+5*s[5,6,7,8],p[1,2,3,7]*p[1,6,7,8]*(-(p[2,4,5,6]*(-(p[1,2,3,8]*p[3,4,5,7])+p[1,2,3,7]*p[3,4,5,8]))-p[1,2,3,8]*p[2,3,4,5]*p[4,5,6,7]+p[1,2,3,7]*p[2,3,4,5]*p[4,5,6,8])+(p[1,2,3,6]*p[1,5,7,8]-p[1,2,3,5]*p[1,6,7,8])*(p[2,4,6,7]*(-(p[1,2,3,8]*p[3,4,5,7])+p[1,2,3,7]*p[3,4,5,8])-p[1,2,3,7]*p[2,3,4,5]*p[4,6,7,8])},
{{1,0,-1,1,-2,1,0,0,1},2*s[1,2,4,5]+s[1,2,4,6]+s[1,2,5,6]+2*s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+3*s[1,4,5,6]+2*s[1,4,5,7]+2*s[1,4,5,8]+2*s[1,4,6,7]+2*s[1,4,6,8]+2*s[1,4,7,8]+3*s[1,5,6,7]+3*s[1,5,6,8]+2*s[1,5,7,8]+2*s[1,6,7,8]+3*s[2,3,4,5]+2*s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+2*s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+4*s[2,4,5,6]+3*s[2,4,5,7]+3*s[2,4,5,8]+3*s[2,4,6,7]+3*s[2,4,6,8]+2*s[2,4,7,8]+4*s[2,5,6,7]+3*s[2,5,6,8]+2*s[2,5,7,8]+2*s[2,6,7,8]+5*s[3,4,5,6]+4*s[3,4,5,7]+4*s[3,4,5,8]+4*s[3,4,6,7]+3*s[3,4,6,8]+2*s[3,4,7,8]+4*s[3,5,6,7]+3*s[3,5,6,8]+2*s[3,5,7,8]+2*s[3,6,7,8]+6*s[4,5,6,7]+5*s[4,5,6,8]+4*s[4,5,7,8]+4*s[4,6,7,8]+5*s[5,6,7,8],p[1,2,3,7]*p[1,6,7,8]*(-(p[2,4,5,6]*(-(p[1,2,3,8]*p[3,4,5,7])+p[1,2,3,7]*p[3,4,5,8]))-p[1,2,3,8]*p[2,3,4,5]*p[4,5,6,7]+p[1,2,3,7]*p[2,3,4,5]*p[4,5,6,8])+(p[1,2,3,6]*p[1,5,7,8]-p[1,2,3,5]*p[1,6,7,8])*(p[2,4,6,7]*(-(p[1,2,3,8]*p[3,4,5,7])+p[1,2,3,7]*p[3,4,5,8])-p[1,2,3,7]*p[2,3,4,5]*p[4,6,7,8])},
{{1,0,-1,1,-2,1,0,0,1},2*s[1,2,4,5]+s[1,2,4,6]+s[1,2,5,6]+2*s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+3*s[1,4,5,6]+2*s[1,4,5,7]+2*s[1,4,5,8]+2*s[1,4,6,7]+2*s[1,4,6,8]+2*s[1,4,7,8]+3*s[1,5,6,7]+3*s[1,5,6,8]+2*s[1,5,7,8]+2*s[1,6,7,8]+3*s[2,3,4,5]+2*s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+2*s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+4*s[2,4,5,6]+3*s[2,4,5,7]+3*s[2,4,5,8]+3*s[2,4,6,7]+3*s[2,4,6,8]+2*s[2,4,7,8]+4*s[2,5,6,7]+3*s[2,5,6,8]+2*s[2,5,7,8]+2*s[2,6,7,8]+5*s[3,4,5,6]+4*s[3,4,5,7]+4*s[3,4,5,8]+4*s[3,4,6,7]+3*s[3,4,6,8]+2*s[3,4,7,8]+4*s[3,5,6,7]+3*s[3,5,6,8]+2*s[3,5,7,8]+2*s[3,6,7,8]+6*s[4,5,6,7]+5*s[4,5,6,8]+4*s[4,5,7,8]+4*s[4,6,7,8]+5*s[5,6,7,8],p[1,2,3,7]*p[1,6,7,8]*(-(p[2,4,5,6]*(-(p[1,2,3,8]*p[3,4,5,7])+p[1,2,3,7]*p[3,4,5,8]))-p[1,2,3,8]*p[2,3,4,5]*p[4,5,6,7]+p[1,2,3,7]*p[2,3,4,5]*p[4,5,6,8])+(p[1,2,3,6]*p[1,5,7,8]-p[1,2,3,5]*p[1,6,7,8])*(p[2,4,6,7]*(-(p[1,2,3,8]*p[3,4,5,7])+p[1,2,3,7]*p[3,4,5,8])-p[1,2,3,7]*p[2,3,4,5]*p[4,6,7,8])},
{{1,0,-1,1,-2,1,0,0,1},2*s[1,2,4,5]+s[1,2,4,6]+s[1,2,5,6]+2*s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+3*s[1,4,5,6]+2*s[1,4,5,7]+2*s[1,4,5,8]+2*s[1,4,6,7]+2*s[1,4,6,8]+2*s[1,4,7,8]+3*s[1,5,6,7]+3*s[1,5,6,8]+2*s[1,5,7,8]+2*s[1,6,7,8]+3*s[2,3,4,5]+2*s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+2*s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+4*s[2,4,5,6]+3*s[2,4,5,7]+3*s[2,4,5,8]+3*s[2,4,6,7]+3*s[2,4,6,8]+2*s[2,4,7,8]+4*s[2,5,6,7]+3*s[2,5,6,8]+2*s[2,5,7,8]+2*s[2,6,7,8]+5*s[3,4,5,6]+4*s[3,4,5,7]+4*s[3,4,5,8]+4*s[3,4,6,7]+3*s[3,4,6,8]+2*s[3,4,7,8]+4*s[3,5,6,7]+3*s[3,5,6,8]+2*s[3,5,7,8]+2*s[3,6,7,8]+6*s[4,5,6,7]+5*s[4,5,6,8]+4*s[4,5,7,8]+4*s[4,6,7,8]+5*s[5,6,7,8],p[1,2,3,7]*p[1,6,7,8]*(-(p[2,4,5,6]*(-(p[1,2,3,8]*p[3,4,5,7])+p[1,2,3,7]*p[3,4,5,8]))-p[1,2,3,8]*p[2,3,4,5]*p[4,5,6,7]+p[1,2,3,7]*p[2,3,4,5]*p[4,5,6,8])+(p[1,2,3,6]*p[1,5,7,8]-p[1,2,3,5]*p[1,6,7,8])*(p[2,4,6,7]*(-(p[1,2,3,8]*p[3,4,5,7])+p[1,2,3,7]*p[3,4,5,8])-p[1,2,3,7]*p[2,3,4,5]*p[4,6,7,8])},
{{1,0,-1,1,-2,1,0,0,1},2*s[1,2,4,5]+s[1,2,4,6]+s[1,2,5,6]+2*s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+3*s[1,4,5,6]+2*s[1,4,5,7]+2*s[1,4,5,8]+2*s[1,4,6,7]+2*s[1,4,6,8]+2*s[1,4,7,8]+3*s[1,5,6,7]+3*s[1,5,6,8]+2*s[1,5,7,8]+2*s[1,6,7,8]+3*s[2,3,4,5]+2*s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+2*s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+4*s[2,4,5,6]+3*s[2,4,5,7]+3*s[2,4,5,8]+3*s[2,4,6,7]+3*s[2,4,6,8]+2*s[2,4,7,8]+4*s[2,5,6,7]+3*s[2,5,6,8]+2*s[2,5,7,8]+2*s[2,6,7,8]+5*s[3,4,5,6]+4*s[3,4,5,7]+4*s[3,4,5,8]+4*s[3,4,6,7]+3*s[3,4,6,8]+2*s[3,4,7,8]+4*s[3,5,6,7]+3*s[3,5,6,8]+2*s[3,5,7,8]+2*s[3,6,7,8]+6*s[4,5,6,7]+5*s[4,5,6,8]+4*s[4,5,7,8]+4*s[4,6,7,8]+5*s[5,6,7,8],p[1,2,3,7]*p[1,6,7,8]*(-(p[2,4,5,6]*(-(p[1,2,3,8]*p[3,4,5,7])+p[1,2,3,7]*p[3,4,5,8]))-p[1,2,3,8]*p[2,3,4,5]*p[4,5,6,7]+p[1,2,3,7]*p[2,3,4,5]*p[4,5,6,8])+(p[1,2,3,6]*p[1,5,7,8]-p[1,2,3,5]*p[1,6,7,8])*(p[2,4,6,7]*(-(p[1,2,3,8]*p[3,4,5,7])+p[1,2,3,7]*p[3,4,5,8])-p[1,2,3,7]*p[2,3,4,5]*p[4,6,7,8])},
{{1,0,-1,1,-2,1,0,0,1},2*s[1,2,4,5]+s[1,2,4,6]+s[1,2,5,6]+2*s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+3*s[1,4,5,6]+2*s[1,4,5,7]+2*s[1,4,5,8]+2*s[1,4,6,7]+2*s[1,4,6,8]+2*s[1,4,7,8]+3*s[1,5,6,7]+3*s[1,5,6,8]+2*s[1,5,7,8]+2*s[1,6,7,8]+3*s[2,3,4,5]+2*s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+2*s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+4*s[2,4,5,6]+3*s[2,4,5,7]+3*s[2,4,5,8]+3*s[2,4,6,7]+3*s[2,4,6,8]+2*s[2,4,7,8]+4*s[2,5,6,7]+3*s[2,5,6,8]+2*s[2,5,7,8]+2*s[2,6,7,8]+5*s[3,4,5,6]+4*s[3,4,5,7]+4*s[3,4,5,8]+4*s[3,4,6,7]+3*s[3,4,6,8]+2*s[3,4,7,8]+4*s[3,5,6,7]+3*s[3,5,6,8]+2*s[3,5,7,8]+2*s[3,6,7,8]+6*s[4,5,6,7]+5*s[4,5,6,8]+4*s[4,5,7,8]+4*s[4,6,7,8]+5*s[5,6,7,8],p[1,2,3,7]*p[1,6,7,8]*(-(p[2,4,5,6]*(-(p[1,2,3,8]*p[3,4,5,7])+p[1,2,3,7]*p[3,4,5,8]))-p[1,2,3,8]*p[2,3,4,5]*p[4,5,6,7]+p[1,2,3,7]*p[2,3,4,5]*p[4,5,6,8])+(p[1,2,3,6]*p[1,5,7,8]-p[1,2,3,5]*p[1,6,7,8])*(p[2,4,6,7]*(-(p[1,2,3,8]*p[3,4,5,7])+p[1,2,3,7]*p[3,4,5,8])-p[1,2,3,7]*p[2,3,4,5]*p[4,6,7,8])},
{{1,0,-1,1,-2,1,0,0,1},2*s[1,2,4,5]+s[1,2,4,6]+s[1,2,5,6]+2*s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+3*s[1,4,5,6]+2*s[1,4,5,7]+2*s[1,4,5,8]+2*s[1,4,6,7]+2*s[1,4,6,8]+2*s[1,4,7,8]+3*s[1,5,6,7]+3*s[1,5,6,8]+2*s[1,5,7,8]+2*s[1,6,7,8]+3*s[2,3,4,5]+2*s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+2*s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+4*s[2,4,5,6]+3*s[2,4,5,7]+3*s[2,4,5,8]+3*s[2,4,6,7]+3*s[2,4,6,8]+2*s[2,4,7,8]+4*s[2,5,6,7]+3*s[2,5,6,8]+2*s[2,5,7,8]+2*s[2,6,7,8]+5*s[3,4,5,6]+4*s[3,4,5,7]+4*s[3,4,5,8]+4*s[3,4,6,7]+3*s[3,4,6,8]+2*s[3,4,7,8]+4*s[3,5,6,7]+3*s[3,5,6,8]+2*s[3,5,7,8]+2*s[3,6,7,8]+6*s[4,5,6,7]+5*s[4,5,6,8]+4*s[4,5,7,8]+4*s[4,6,7,8]+5*s[5,6,7,8],p[1,2,3,7]*p[1,6,7,8]*(-(p[2,4,5,6]*(-(p[1,2,3,8]*p[3,4,5,7])+p[1,2,3,7]*p[3,4,5,8]))-p[1,2,3,8]*p[2,3,4,5]*p[4,5,6,7]+p[1,2,3,7]*p[2,3,4,5]*p[4,5,6,8])+(p[1,2,3,6]*p[1,5,7,8]-p[1,2,3,5]*p[1,6,7,8])*(p[2,4,6,7]*(-(p[1,2,3,8]*p[3,4,5,7])+p[1,2,3,7]*p[3,4,5,8])-p[1,2,3,7]*p[2,3,4,5]*p[4,6,7,8])},
{{0,1,0,1,-1,-1,0,-1,2},s[1,2,4,5]+s[1,2,4,6]+s[1,2,5,6]+2*s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+2*s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+2*s[1,5,6,7]+2*s[1,5,6,8]+2*s[1,5,7,8]+2*s[1,6,7,8]+3*s[2,3,4,5]+2*s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+2*s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+3*s[2,4,5,6]+2*s[2,4,5,7]+2*s[2,4,5,8]+2*s[2,4,6,7]+2*s[2,4,6,8]+2*s[2,4,7,8]+3*s[2,5,6,7]+3*s[2,5,6,8]+2*s[2,5,7,8]+2*s[2,6,7,8]+4*s[3,4,5,6]+3*s[3,4,5,7]+3*s[3,4,5,8]+3*s[3,4,6,7]+3*s[3,4,6,8]+2*s[3,4,7,8]+4*s[3,5,6,7]+3*s[3,5,6,8]+2*s[3,5,7,8]+2*s[3,6,7,8]+5*s[4,5,6,7]+4*s[4,5,6,8]+3*s[4,5,7,8]+3*s[4,6,7,8]+4*s[5,6,7,8],-(p[1,6,7,8]*((-((-(p[1,2,3,8]*p[1,4,5,7])+p[1,2,3,7]*p[1,4,5,8])*p[2,3,4,5])+p[1,3,4,5]*(-(p[1,2,3,8]*p[2,4,5,7])+p[1,2,3,7]*p[2,4,5,8]))*p[3,5,6,7]+((-(p[1,2,3,8]*p[1,3,5,7])+p[1,2,3,7]*p[1,3,5,8])*p[2,3,4,5]-p[1,3,4,5]*(-(p[1,2,3,8]*p[2,3,5,7])+p[1,2,3,7]*p[2,3,5,8]))*p[4,5,6,7]))+p[1,5,7,8]*((-((-(p[1,2,3,8]*p[1,4,6,7])+p[1,2,3,7]*p[1,4,6,8])*p[2,3,4,5])+p[1,3,4,5]*(-(p[1,2,3,8]*p[2,4,6,7])+p[1,2,3,7]*p[2,4,6,8]))*p[3,5,6,7]+((-(p[1,2,3,8]*p[1,3,6,7])+p[1,2,3,7]*p[1,3,6,8])*p[2,3,4,5]-p[1,3,4,5]*(-(p[1,2,3,8]*p[2,3,6,7])+p[1,2,3,7]*p[2,3,6,8]))*p[4,5,6,7])},
{{-1,-1,0,-1,1,1,0,1,-1},s[1,2,5,6]+s[1,2,5,7]+s[1,2,5,8]+2*s[1,2,6,7]+2*s[1,2,6,8]+2*s[1,2,7,8]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,4,7]+s[1,3,4,8]+2*s[1,3,5,6]+2*s[1,3,5,7]+2*s[1,3,5,8]+3*s[1,3,6,7]+2*s[1,3,6,8]+2*s[1,3,7,8]+3*s[1,4,5,6]+3*s[1,4,5,7]+2*s[1,4,5,8]+3*s[1,4,6,7]+2*s[1,4,6,8]+2*s[1,4,7,8]+4*s[1,5,6,7]+3*s[1,5,6,8]+3*s[1,5,7,8]+4*s[1,6,7,8]+2*s[2,3,4,5]+2*s[2,3,4,6]+2*s[2,3,4,7]+2*s[2,3,4,8]+3*s[2,3,5,6]+3*s[2,3,5,7]+2*s[2,3,5,8]+3*s[2,3,6,7]+2*s[2,3,6,8]+2*s[2,3,7,8]+4*s[2,4,5,6]+3*s[2,4,5,7]+2*s[2,4,5,8]+3*s[2,4,6,7]+2*s[2,4,6,8]+2*s[2,4,7,8]+4*s[2,5,6,7]+3*s[2,5,6,8]+3*s[2,5,7,8]+4*s[2,6,7,8]+5*s[3,4,5,6]+4*s[3,4,5,7]+3*s[3,4,5,8]+4*s[3,4,6,7]+3*s[3,4,6,8]+3*s[3,4,7,8]+5*s[3,5,6,7]+4*s[3,5,6,8]+4*s[3,5,7,8]+5*s[3,6,7,8]+6*s[4,5,6,7]+5*s[4,5,6,8]+5*s[4,5,7,8]+6*s[4,6,7,8]+7*s[5,6,7,8],p[1,2,7,8]*((-((-(p[1,2,5,6]*p[2,3,4,8])+p[1,2,3,4]*p[2,5,6,8])*p[3,4,5,6])+p[2,4,5,6]*(-(p[1,3,5,6]*p[2,3,4,8])+p[1,2,3,4]*p[3,5,6,8]))*p[4,6,7,8]+((-(p[1,2,4,6]*p[2,3,4,8])+p[1,2,3,4]*p[2,4,6,8])*p[3,4,5,6]-p[2,4,5,6]*(-(p[1,3,4,6]*p[2,3,4,8])+p[1,2,3,4]*p[3,4,6,8]))*p[5,6,7,8])-p[1,2,6,8]*((-((-(p[1,2,5,7]*p[2,3,4,8])+p[1,2,3,4]*p[2,5,7,8])*p[3,4,5,6])+p[2,4,5,6]*(-(p[1,3,5,7]*p[2,3,4,8])+p[1,2,3,4]*p[3,5,7,8]))*p[4,6,7,8]+((-(p[1,2,4,7]*p[2,3,4,8])+p[1,2,3,4]*p[2,4,7,8])*p[3,4,5,6]-p[2,4,5,6]*(-(p[1,3,4,7]*p[2,3,4,8])+p[1,2,3,4]*p[3,4,7,8]))*p[5,6,7,8])}};
A2={{{-1,1,0,1,0,-1,0,-1,1},s[1,2,5,6]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,5,6]+s[1,4,5,6]+s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,5,6]+s[2,4,5,6]+s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+s[2,6,7,8]+2*s[3,4,5,6]+s[3,4,5,7]+s[3,4,5,8]+s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+2*s[3,5,6,8]+s[3,5,7,8]+s[3,6,7,8]+2*s[4,5,6,7]+2*s[4,5,6,8]+s[4,5,7,8]+s[4,6,7,8]+2*s[5,6,7,8],-(p[1,2,7,8]*p[3,4,5,6])+p[1,2,5,6]*p[3,4,7,8]-p[1,2,3,4]*p[5,6,7,8],p[1,2,3,4]*p[1,2,7,8]*p[3,4,5,6]*p[5,6,7,8]},
{{0,-1,0,-1,0,1,0,1,0},s[1,2,6,7]+s[1,2,6,8]+s[1,2,7,8]+s[1,3,6,7]+s[1,3,6,8]+s[1,3,7,8]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+2*s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+2*s[1,5,6,7]+s[1,5,6,8]+s[1,5,7,8]+2*s[1,6,7,8]+s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+2*s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+2*s[2,4,5,6]+2*s[2,4,5,7]+s[2,4,5,8]+2*s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+2*s[2,5,6,7]+s[2,5,6,8]+s[2,5,7,8]+2*s[2,6,7,8]+2*s[3,4,5,6]+2*s[3,4,5,7]+s[3,4,5,8]+2*s[3,4,6,7]+s[3,4,6,8]+s[3,4,7,8]+2*s[3,5,6,7]+s[3,5,6,8]+s[3,5,7,8]+2*s[3,6,7,8]+3*s[4,5,6,7]+2*s[4,5,6,8]+2*s[4,5,7,8]+3*s[4,6,7,8]+3*s[5,6,7,8],p[1,6,7,8]*p[2,3,4,5]-p[1,4,5,8]*p[2,3,6,7]+p[1,2,3,8]*p[4,5,6,7],p[1,2,3,8]*p[1,6,7,8]*p[2,3,4,5]*p[4,5,6,7]}};
A3={{{1,0,-1,0,-2,1,-1,1,1},s[1,2,4,5]+s[1,2,7,8]+s[1,3,4,5]+s[1,3,7,8]+s[1,4,5,6]+s[1,4,5,7]+s[1,4,5,8]+s[1,4,6,7]+s[1,4,6,8]+2*s[1,4,7,8]+2*s[1,5,6,7]+2*s[1,5,6,8]+2*s[1,5,7,8]+2*s[1,6,7,8]+2*s[2,3,4,5]+s[2,3,4,6]+s[2,3,4,7]+s[2,3,4,8]+s[2,3,5,6]+s[2,3,5,7]+s[2,3,5,8]+s[2,3,6,7]+s[2,3,6,8]+2*s[2,3,7,8]+2*s[2,4,5,6]+2*s[2,4,5,7]+2*s[2,4,5,8]+2*s[2,4,6,7]+2*s[2,4,6,8]+2*s[2,4,7,8]+3*s[2,5,6,7]+2*s[2,5,6,8]+2*s[2,5,7,8]+2*s[2,6,7,8]+3*s[3,4,5,6]+3*s[3,4,5,7]+3*s[3,4,5,8]+3*s[3,4,6,7]+2*s[3,4,6,8]+2*s[3,4,7,8]+3*s[3,5,6,7]+2*s[3,5,6,8]+2*s[3,5,7,8]+2*s[3,6,7,8]+4*s[4,5,6,7]+3*s[4,5,6,8]+3*s[4,5,7,8]+3*s[4,6,7,8]+4*s[5,6,7,8],-(p[1,2,3,8]*p[1,6,7,8]*p[2,3,4,5]*p[4,5,6,7])-p[2,4,6,8]*(p[1,2,3,4]*p[1,5,7,8]*p[3,5,6,7]+p[1,2,3,5]*(-(p[1,4,7,8]*p[3,5,6,7])+p[1,3,7,8]*p[4,5,6,7]))-p[1,2,3,4]*p[1,2,7,8]*p[3,4,5,6]*p[5,6,7,8],p[1,2,3,4]*p[1,2,3,8]*p[1,2,7,8]*p[1,6,7,8]*p[2,3,4,5]*p[3,4,5,6]*p[4,5,6,7]*p[5,6,7,8]},
{{-1,-1,1,-1,2,0,1,0,-1},s[1,2,5,6]+s[1,2,5,7]+s[1,2,5,8]+2*s[1,2,6,7]+s[1,2,6,8]+s[1,2,7,8]+s[1,3,4,5]+s[1,3,4,6]+s[1,3,4,7]+s[1,3,4,8]+2*s[1,3,5,6]+2*s[1,3,5,7]+s[1,3,5,8]+2*s[1,3,6,7]+s[1,3,6,8]+s[1,3,7,8]+3*s[1,4,5,6]+2*s[1,4,5,7]+s[1,4,5,8]+2*s[1,4,6,7]+s[1,4,6,8]+s[1,4,7,8]+3*s[1,5,6,7]+2*s[1,5,6,8]+2*s[1,5,7,8]+3*s[1,6,7,8]+2*s[2,3,4,5]+2*s[2,3,4,6]+2*s[2,3,4,7]+s[2,3,4,8]+3*s[2,3,5,6]+2*s[2,3,5,7]+s[2,3,5,8]+2*s[2,3,6,7]+s[2,3,6,8]+s[2,3,7,8]+3*s[2,4,5,6]+2*s[2,4,5,7]+s[2,4,5,8]+2*s[2,4,6,7]+s[2,4,6,8]+s[2,4,7,8]+3*s[2,5,6,7]+2*s[2,5,6,8]+2*s[2,5,7,8]+3*s[2,6,7,8]+4*s[3,4,5,6]+3*s[3,4,5,7]+2*s[3,4,5,8]+3*s[3,4,6,7]+2*s[3,4,6,8]+2*s[3,4,7,8]+4*s[3,5,6,7]+3*s[3,5,6,8]+3*s[3,5,7,8]+4*s[3,6,7,8]+5*s[4,5,6,7]+4*s[4,5,6,8]+4*s[4,5,7,8]+4*s[4,6,7,8]+5*s[5,6,7,8],-(p[1,2,3,8]*p[1,6,7,8]*p[2,3,4,5]*p[4,5,6,7])-p[1,2,3,4]*p[1,2,7,8]*p[3,4,5,6]*p[5,6,7,8]+p[1,3,5,7]*(-(p[1,2,6,8]*p[2,3,4,5]*p[4,6,7,8])+p[2,3,4,6]*(p[1,2,5,8]*p[4,6,7,8]-p[1,2,4,8]*p[5,6,7,8])),p[1,2,3,4]*p[1,2,3,8]*p[1,2,7,8]*p[1,6,7,8]*p[2,3,4,5]*p[3,4,5,6]*p[4,5,6,7]*p[5,6,7,8]}};

